Aspects of Perturbation theory in Quantum Mechanics: The BenderWu Mathematica package

We discuss a general setup which allows the study of the perturbation theory of an arbitrary, locally harmonic 1D quantum mechanical potential as well as its multi-variable (many-body) generalization. The latter may form a prototype for regularized quantum field theory. We first generalize the method of Bender-Wu, and derive exact recursion relations which allow the determination of the perturbative wave-function and energy corrections to an arbitrary order, at least in principle. For 1D systems, we implement these equations in an easy to use Mathematica package we call BenderWu. Our package enables quick home-computer computation of high orders of perturbation theory (about 100 orders in 10-30 seconds, and 250 orders in 1-2h) and enables practical study of a large class of problems in Quantum Mechanics. We have two hopes concerning the BenderWu package. One is that due to resurgence, large amount of non-perturbative information, such as non-perturbative energies and wave-functions (e.g. WKB wave functions), can in principle be extracted from the perturbative data. We also hope that the package may be used as a teaching tool, providing an effective bridge between perturbation theory and non-perturbative physics in textbooks. Finally, we show that for the multi-variable case, the recursion relation acquires a geometric character, and has a structure which allows easy parallelization to computer clusters.

==> BenderWu_v1.0/BenderWu-Examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    138828,       3573]
NotebookOptionsPosition[    131664,       3319]
NotebookOutlinePosition[    132248,       3342]
CellTagsIndexPosition[    132160,       3337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["BenderWu package examples", "Title",
 CellChangeTimes->{{3.674456451129121*^9, 3.674456461911463*^9}},
 TextAlignment->Center],

Cell[TextData[StyleBox["IMPORTANT: Prior to using these examples, please open \
the BenderWu installation file and follow the installation instructions \
there. To open this file execute the command below.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Title",
 CellChangeTimes->{{3.6771682251997423`*^9, 3.6771683301080313`*^9}, {
  3.677168491151359*^9, 3.6771685264047127`*^9}},
 TextJustification->0.5],

Cell[BoxData[
 RowBox[{"SystemOpen", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<BenderWu_Installation.nb\>\""}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.677168389742983*^9, 3.6771684052822647`*^9}, 
   3.677168478591648*^9}],

Cell[CellGroupData[{

Cell["If the package is not loaded, load it with the command", "Chapter",
 CellChangeTimes->{{3.674456466986608*^9, 3.67445647771115*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<BenderWu`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.674456480025242*^9, 3.674456486251505*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["To get help using BenderWu function, call", "Chapter",
 CellChangeTimes->{{3.674456497553192*^9, 3.674456505801305*^9}, {
  3.6747351844444637`*^9, 3.674735185745446*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "BenderWu"}]], "Input",
 CellChangeTimes->{{3.674456508777961*^9, 3.674456512848606*^9}}],

Cell[BoxData[
 StyleBox["\<\"BenderWu function version 1.0. For bug report and suggestions, \
please contact Tin Sulejmanpasic at tin.sulejmanpasic@gmail.com\\n\\nThe \
BenderWu function calculates the solution of the differential \
equation\\n\\n-(1/2)\[Psi]''(x)+1/g^2 \*SubscriptBox[V, \
0](gx)\[Psi](x)+\*SubscriptBox[V, 2](gx)\[Psi](x)=\[Epsilon]\[Psi](x)\\n\\nas \
a parturbation series in the coupling g, \
i.e.\\n\\n\[Psi](x)=\!\(\\n\*UnderoverscriptBox[\(\[Sum]\), \(l = 0\), \(\
\[Infinity]\)]\(\\n\*SuperscriptBox[\\nSubscriptBox[\(A\), \(l\)], \(k\)] \\n\
\*SuperscriptBox[\(x\), \(k\)] \\n\*SuperscriptBox[\(g\), \(l\)]\)\) ,       \
\[Epsilon] = \!\(\\n\*UnderoverscriptBox[\(\[Sum]\), \(n = 0\), \(\[Infinity]\
\)]\\n\*SubscriptBox[\(\[Epsilon]\), \(2  n\)]\)\\n\\nNotice that the \
expansion of \[Epsilon] is only in powers of g^2. \\n\\nThe call to the \
function BenderWu has the following syntax\\n\\nBenderWu[{\*SubscriptBox[V, \
\(0\)][x],\(\*SubscriptBox[V, \(2\)][x]},x,\[Nu],\*SubscriptBox[n, \
\(max\)],Options]\\n\\nor \\n\\nBenderWu[Subscript[V, \
0][x],x,\[Nu],\*SubscriptBox[n,max],Options] (for \*SubscriptBox[V, \
2][x]=0)\\n\\nThe respectivelly specify the potentials \*SubscriptBox[V, \
\(0\)][x] and \*SubscriptBox[V, \(2\)][x], the argument of th epotential (x \
in this case), the harmonic oscillator level number \[Nu], the maximal order \
of g^2 and a number of options (see below)\\n\\nIf called without any \
visualisation options, the function BenderWu returns a list of three \
elements. The first element gives a list of the perturbative corrections \
\*SubscriptBox[\[Epsilon], \(2  n\)]\\n\\n{\*SubscriptBox[\[Epsilon], \
0],\*SubscriptBox[\[Epsilon], 2],\*SubscriptBox[\[Epsilon], 4],..., \
\*SubscriptBox[\[Epsilon], \(2\*SubscriptBox[n,max]\)]}\\n\\nThe second \
element returns a matrix\\n\\n\*SuperscriptBox[SubscriptBox[A, \(l\)], \
\(k\)],      l=0,1,...,2*n_max, k=0,1,...,\[Nu]+3*(2*n_max)\\n\\nwhile the \
third element returns a list of four elements required for processing by the \
function BWProcess.\\n\\nOptions and their possible values are (default value \
listed first): \\nEvaluation->\\\"Analytical\\\", Evaluation->\\\"Numerical\\\
\",\\nWorkingPrecision->MachinePrecision (The working precision if the \
Evaluation is \\\"Numerical\\\")\\nCoupling->g (A symbol to be used for \
coupling in output)\\nMonitor->True,Monitor->False (Enable or disable the \
computation monitor) \\nSimplify->False,Simplify->True (Simplify the \
expressions at intermediate steps - Turning this on may speed up analytic \
evaluations)\\nMaxTime->Infinity, (time in seconds allowed for a single order \
computation.)\\nTotalMaxTime->Infinity, (time in minutes allowed to generate \
the series.)\\n\\nThe BenderWu function calles the function BWProcess to \
generate the output, and therefore it also takes in options shared by the \
function BWProcess. These are called the visaulisation options.\\n\\nOutput->\
\\\"BWProcess\\\", Output->\\\"Energy\\\" (output energy), \
Output->\\\"WaveFunction\\\" (output \
wave-function)\\nOutputStyle->\\\"Array\\\", OutputStyle->\\\"Series\\\" \
(display the output as a series in the coupling), OutputStyle->\\\"MatrixForm\
\\\" (display output as a matrix),\\nSeriesOutput->\\\"Coupling\\\" (group \
coupling in wave-function) ,SeriesOutput->\\\"Argument\\\" (group powers of \
argument x in wave-function)\"\>", "MSG"]], "Print", "PrintUsage",
 CellChangeTimes->{3.6814484546689873`*^9},
 CellTags->"Info23681459254-2592033"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "We will assume that the classical potential is given in a form\n\n\t\t\t",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["g", "2"]], 
    RowBox[{"V", "(", "xg", ")"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "\[LineSeparator]\[LineSeparator]And has at least a local minimum at x=0."
}], "Chapter",
 CellChangeTimes->{{3.677165115506937*^9, 3.6771653649559717`*^9}}],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Example 1: The the double well potential", \
"Subchapter"]], "Subchapter",
 CellChangeTimes->{{3.674456518590372*^9, 3.6744565705023813`*^9}, {
   3.6744566134388323`*^9, 3.674456632424103*^9}, {3.674628982218484*^9, 
   3.674628982952627*^9}, {3.675158894735302*^9, 3.675158895658161*^9}, 
   3.677163741406467*^9, {3.677164515194133*^9, 3.677164522030615*^9}, {
   3.677165047856447*^9, 3.67716505169965*^9}, {3.677165106060012*^9, 
   3.67716510690088*^9}, 3.677165384681151*^9, 3.677173899661827*^9}],

Cell[CellGroupData[{

Cell["Define the double well potential V-function", "Subsubsection",
 CellChangeTimes->{{3.6771653942008867`*^9, 3.677165403573111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "2"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], "/", "2"}]}], "+", 
    "v0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6771654069753923`*^9, 3.677165419117023*^9}, {
  3.679048102893338*^9, 3.6790481380891027`*^9}, {3.679048394836182*^9, 
  3.679048395267117*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The code below executes the ",
 Cell[BoxData[
  FormBox[
   StyleBox["BenderWu",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " function and put raw data in the variable BW. nu varaible specifies the \
level number."
}], "Subsubsection",
 CellChangeTimes->{{3.677164039923335*^9, 3.67716407040104*^9}, {
   3.67717390475276*^9, 3.677173916355556*^9}, 3.6771746939918613`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nu", "=", "3"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Energy", " ", "Level"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BW", "=", 
   RowBox[{"BenderWu", "[", 
    RowBox[{
     RowBox[{"V", "[", "x", "]"}], ",", "x", ",", "nu", ",", "20"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.674456541776813*^9, 3.674456609809635*^9}, {
   3.6744566419964247`*^9, 3.67445672119779*^9}, {3.6745717836815653`*^9, 
   3.6745718057380867`*^9}, {3.674571920201737*^9, 3.6745719209939613`*^9}, 
   3.674572291717622*^9, {3.674573567357727*^9, 3.674573574247699*^9}, {
   3.6745736251916018`*^9, 3.674573630006649*^9}, {3.674573804921875*^9, 
   3.674573828235012*^9}, {3.6746284986701612`*^9, 3.6746285327849827`*^9}, {
   3.674628854831999*^9, 3.674628889134074*^9}, 3.674628928097528*^9, {
   3.674629131821726*^9, 3.6746292297882147`*^9}, {3.674709778039485*^9, 
   3.674709793309373*^9}, {3.674710047438457*^9, 3.674710047975814*^9}, {
   3.674710152668708*^9, 3.6747101593174067`*^9}, {3.677163766369789*^9, 
   3.677163767632559*^9}, {3.677163814867134*^9, 3.677163815135921*^9}, {
   3.677163848472686*^9, 3.6771638486267967`*^9}, {3.677166110408333*^9, 
   3.6771661116025963`*^9}, {3.677173918974483*^9, 3.677173919038835*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Use the function ",
 Cell[BoxData[
  FormBox[
   StyleBox["BWProcess",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " to output only the energy data as an array"
}], "Subsubsection",
 CellChangeTimes->{{3.677164087968932*^9, 3.677164138528081*^9}, {
   3.677164169925243*^9, 3.6771641720152884`*^9}, 3.677174683991604*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", "BW", "]"}]], "Input",
 CellChangeTimes->{{3.674710054031659*^9, 3.6747100815987883`*^9}, {
  3.6771641444588413`*^9, 3.677164184119565*^9}, {3.679048170123543*^9, 
  3.679048196064308*^9}, {3.679048239040783*^9, 3.679048261463167*^9}, {
  3.6790483911998587`*^9, 3.679048391321755*^9}, {3.679048596698176*^9, 
  3.679048596862019*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["7", "2"], ",", 
   RowBox[{"-", "37"}], ",", 
   RowBox[{"-", 
    FractionBox["1491", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["59093", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["12241551", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["737082015", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["98057313291", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["7012334006013", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["4243360720841991", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["335931992943105347", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["55265231314740872481", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["4698834575021549716107", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["1645441548002722329730899", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["147890927911945654351413771", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["27232109811023865594366851667", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["2563785494310350238645032319165", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["3943641526520734713757019966103159", "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox["386742622144562337875428697265689931", "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox["77311058438461050231170955948595640901", "65536"]}], ",", 
   RowBox[{"-", 
    FractionBox["7870739727478352768930513274119341176927", "65536"]}], ",", 
   RowBox[{"-", 
    FractionBox["3263033635307846155565853095487353698852065", "262144"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.6792249881100407`*^9, 3.679225703560804*^9, 
  3.681448465442418*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Note that this, at the expense of recomputing the series, can also be done \
directly from the ",
 Cell[BoxData[
  FormBox["BenderWu", TraditionalForm]]],
 " function using the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Output",
     FontFamily->"Helvetica",
     FontColor->RGBColor[0., 0., 0.]], 
    StyleBox[" ",
     FontFamily->"Helvetica",
     FontColor->RGBColor[0., 0., 0.]], 
    StyleBox["\[Rule]",
     FontFamily->"Helvetica",
     FontColor->RGBColor[0., 0., 0.]], 
    StyleBox[" ",
     FontColor->GrayLevel[0.5]], 
    StyleBox["\"\<Energy\>\"",
     FontColor->GrayLevel[0.5]]}], TraditionalForm]]],
 " option"
}], "Subsubsection",
 CellChangeTimes->{{3.6771667957178392`*^9, 3.6771668713479567`*^9}, 
   3.6771672536299763`*^9, {3.6771740269638987`*^9, 3.677174027630785*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BenderWu", "[", 
  RowBox[{
   RowBox[{"V", "[", "x", "]"}], ",", "x", ",", "nu", ",", "20", ",", 
   RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6771668402665043`*^9, 3.677166843615588*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["7", "2"], ",", 
   RowBox[{"-", "37"}], ",", 
   RowBox[{"-", 
    FractionBox["1491", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["59093", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["12241551", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["737082015", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["98057313291", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["7012334006013", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["4243360720841991", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["335931992943105347", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["55265231314740872481", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["4698834575021549716107", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["1645441548002722329730899", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["147890927911945654351413771", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["27232109811023865594366851667", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["2563785494310350238645032319165", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["3943641526520734713757019966103159", "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox["386742622144562337875428697265689931", "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox["77311058438461050231170955948595640901", "65536"]}], ",", 
   RowBox[{"-", 
    FractionBox["7870739727478352768930513274119341176927", "65536"]}], ",", 
   RowBox[{"-", 
    FractionBox["3263033635307846155565853095487353698852065", "262144"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.679224991406925*^9, 3.6792257062651176`*^9, 
  3.679226309679606*^9, 3.681448468918322*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "To output the energy data as a series in coupling g, use the option ",
 Cell[BoxData[
  FormBox[
   StyleBox["OutputStyle",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " (also works directly with the ",
 Cell[BoxData[
  FormBox[
   StyleBox["BenderWu",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " function)"
}], "Subsubsection",
 CellChangeTimes->{{3.6771641637909327`*^9, 3.677164213798408*^9}, {
  3.677164340860981*^9, 3.677164341496943*^9}, {3.677166878921541*^9, 
  3.6771668816827583`*^9}, {3.677167305683117*^9, 3.677167325019752*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<Series\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6771642206396017`*^9, 3.677164224837611*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["7", "2"], "-", 
  RowBox[{"37", " ", 
   SuperscriptBox["g", "2"]}], "-", 
  FractionBox[
   RowBox[{"1491", " ", 
    SuperscriptBox["g", "4"]}], "2"], "-", 
  FractionBox[
   RowBox[{"59093", " ", 
    SuperscriptBox["g", "6"]}], "2"], "-", 
  FractionBox[
   RowBox[{"12241551", " ", 
    SuperscriptBox["g", "8"]}], "8"], "-", 
  FractionBox[
   RowBox[{"737082015", " ", 
    SuperscriptBox["g", "10"]}], "8"], "-", 
  FractionBox[
   RowBox[{"98057313291", " ", 
    SuperscriptBox["g", "12"]}], "16"], "-", 
  FractionBox[
   RowBox[{"7012334006013", " ", 
    SuperscriptBox["g", "14"]}], "16"], "-", 
  FractionBox[
   RowBox[{"4243360720841991", " ", 
    SuperscriptBox["g", "16"]}], "128"], "-", 
  FractionBox[
   RowBox[{"335931992943105347", " ", 
    SuperscriptBox["g", "18"]}], "128"], "-", 
  FractionBox[
   RowBox[{"55265231314740872481", " ", 
    SuperscriptBox["g", "20"]}], "256"], "-", 
  FractionBox[
   RowBox[{"4698834575021549716107", " ", 
    SuperscriptBox["g", "22"]}], "256"], "-", 
  FractionBox[
   RowBox[{"1645441548002722329730899", " ", 
    SuperscriptBox["g", "24"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"147890927911945654351413771", " ", 
    SuperscriptBox["g", "26"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"27232109811023865594366851667", " ", 
    SuperscriptBox["g", "28"]}], "2048"], "-", 
  FractionBox[
   RowBox[{"2563785494310350238645032319165", " ", 
    SuperscriptBox["g", "30"]}], "2048"], "-", 
  FractionBox[
   RowBox[{"3943641526520734713757019966103159", " ", 
    SuperscriptBox["g", "32"]}], "32768"], "-", 
  FractionBox[
   RowBox[{"386742622144562337875428697265689931", " ", 
    SuperscriptBox["g", "34"]}], "32768"], "-", 
  FractionBox[
   RowBox[{"77311058438461050231170955948595640901", " ", 
    SuperscriptBox["g", "36"]}], "65536"], "-", 
  FractionBox[
   RowBox[{"7870739727478352768930513274119341176927", " ", 
    SuperscriptBox["g", "38"]}], "65536"], "-", 
  FractionBox[
   RowBox[{"3263033635307846155565853095487353698852065", " ", 
    SuperscriptBox["g", "40"]}], "262144"]}]], "Output",
 CellChangeTimes->{3.679047703887631*^9, 3.679048651436123*^9, 
  3.679222439501402*^9, 3.679224993547826*^9, 3.679225707902858*^9, 
  3.679226311664693*^9, 3.6814484745003033`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["or in a matrix form", "Subsubsection",
 CellChangeTimes->{{3.677164250352376*^9, 3.677164271134357*^9}, {
  3.677164343165831*^9, 3.6771643460678473`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<MatrixForm\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.6771642762102127`*^9, 3.677164278421471*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      SuperscriptBox["g", "2"], 
      SuperscriptBox["g", "4"], 
      SuperscriptBox["g", "6"], 
      SuperscriptBox["g", "8"], 
      SuperscriptBox["g", "10"], 
      SuperscriptBox["g", "12"], 
      SuperscriptBox["g", "14"], 
      SuperscriptBox["g", "16"], 
      SuperscriptBox["g", "18"], 
      SuperscriptBox["g", "20"], 
      SuperscriptBox["g", "22"], 
      SuperscriptBox["g", "24"], 
      SuperscriptBox["g", "26"], 
      SuperscriptBox["g", "28"], 
      SuperscriptBox["g", "30"], 
      SuperscriptBox["g", "32"], 
      SuperscriptBox["g", "34"], 
      SuperscriptBox["g", "36"], 
      SuperscriptBox["g", "38"], 
      SuperscriptBox["g", "40"]},
     {
      FractionBox["7", "2"], 
      RowBox[{"-", "37"}], 
      RowBox[{"-", 
       FractionBox["1491", "2"]}], 
      RowBox[{"-", 
       FractionBox["59093", "2"]}], 
      RowBox[{"-", 
       FractionBox["12241551", "8"]}], 
      RowBox[{"-", 
       FractionBox["737082015", "8"]}], 
      RowBox[{"-", 
       FractionBox["98057313291", "16"]}], 
      RowBox[{"-", 
       FractionBox["7012334006013", "16"]}], 
      RowBox[{"-", 
       FractionBox["4243360720841991", "128"]}], 
      RowBox[{"-", 
       FractionBox["335931992943105347", "128"]}], 
      RowBox[{"-", 
       FractionBox["55265231314740872481", "256"]}], 
      RowBox[{"-", 
       FractionBox["4698834575021549716107", "256"]}], 
      RowBox[{"-", 
       FractionBox["1645441548002722329730899", "1024"]}], 
      RowBox[{"-", 
       FractionBox["147890927911945654351413771", "1024"]}], 
      RowBox[{"-", 
       FractionBox["27232109811023865594366851667", "2048"]}], 
      RowBox[{"-", 
       FractionBox["2563785494310350238645032319165", "2048"]}], 
      RowBox[{"-", 
       FractionBox["3943641526520734713757019966103159", "32768"]}], 
      RowBox[{"-", 
       FractionBox["386742622144562337875428697265689931", "32768"]}], 
      RowBox[{"-", 
       FractionBox["77311058438461050231170955948595640901", "65536"]}], 
      RowBox[{"-", 
       FractionBox["7870739727478352768930513274119341176927", "65536"]}], 
      RowBox[{"-", 
       FractionBox["3263033635307846155565853095487353698852065", 
        "262144"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.679047709685157*^9, 3.679048653378171*^9, 
  3.679222443006359*^9, 3.679224996099511*^9, 3.6792257102084*^9, 
  3.6792263147063217`*^9, 3.681448477044375*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "To change the symbol for the expansion one can use the option ",
 Cell[BoxData[
  FormBox[
   StyleBox["Coupling",
    FontColor->RGBColor[0., 0., 0.]], TraditionalForm]]],
 " "
}], "Subsubsection",
 CellChangeTimes->{{3.677164293571211*^9, 3.677164332767733*^9}, {
  3.6771650197144747`*^9, 3.6771650355485353`*^9}, {3.67716688535653*^9, 
  3.6771668882625628`*^9}, {3.677167009622958*^9, 3.677167009623067*^9}, {
  3.677167077748785*^9, 3.677167112515151*^9}, {3.677167168693508*^9, 
  3.6771671732081013`*^9}, {3.677167339971725*^9, 3.677167342042861*^9}, {
  3.679049128856687*^9, 3.679049213912079*^9}, {3.679049247111718*^9, 
  3.679049253774179*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{"BWProcess", "[", 
   RowBox[{"BW", ",", 
    RowBox[{"OutputStyle", "\[Rule]", "\"\<Series\>\""}], ",", 
    RowBox[{"Coupling", "\[Rule]", 
     RowBox[{"Sqrt", "[", "\[HBar]", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.677164311963808*^9, 3.6771643218360367`*^9}, {
  3.67716464660384*^9, 3.6771646615129013`*^9}, {3.677164993462425*^9, 
  3.677165006773437*^9}, {3.679049217148649*^9, 3.679049245284141*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["7", "2"], "-", 
  RowBox[{"37", " ", "\[HBar]"}], "-", 
  FractionBox[
   RowBox[{"1491", " ", 
    SuperscriptBox["\[HBar]", "2"]}], "2"], "-", 
  FractionBox[
   RowBox[{"59093", " ", 
    SuperscriptBox["\[HBar]", "3"]}], "2"], "-", 
  FractionBox[
   RowBox[{"12241551", " ", 
    SuperscriptBox["\[HBar]", "4"]}], "8"], "-", 
  FractionBox[
   RowBox[{"737082015", " ", 
    SuperscriptBox["\[HBar]", "5"]}], "8"], "-", 
  FractionBox[
   RowBox[{"98057313291", " ", 
    SuperscriptBox["\[HBar]", "6"]}], "16"], "-", 
  FractionBox[
   RowBox[{"7012334006013", " ", 
    SuperscriptBox["\[HBar]", "7"]}], "16"], "-", 
  FractionBox[
   RowBox[{"4243360720841991", " ", 
    SuperscriptBox["\[HBar]", "8"]}], "128"], "-", 
  FractionBox[
   RowBox[{"335931992943105347", " ", 
    SuperscriptBox["\[HBar]", "9"]}], "128"], "-", 
  FractionBox[
   RowBox[{"55265231314740872481", " ", 
    SuperscriptBox["\[HBar]", "10"]}], "256"], "-", 
  FractionBox[
   RowBox[{"4698834575021549716107", " ", 
    SuperscriptBox["\[HBar]", "11"]}], "256"], "-", 
  FractionBox[
   RowBox[{"1645441548002722329730899", " ", 
    SuperscriptBox["\[HBar]", "12"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"147890927911945654351413771", " ", 
    SuperscriptBox["\[HBar]", "13"]}], "1024"], "-", 
  FractionBox[
   RowBox[{"27232109811023865594366851667", " ", 
    SuperscriptBox["\[HBar]", "14"]}], "2048"], "-", 
  FractionBox[
   RowBox[{"2563785494310350238645032319165", " ", 
    SuperscriptBox["\[HBar]", "15"]}], "2048"], "-", 
  FractionBox[
   RowBox[{"3943641526520734713757019966103159", " ", 
    SuperscriptBox["\[HBar]", "16"]}], "32768"], "-", 
  FractionBox[
   RowBox[{"386742622144562337875428697265689931", " ", 
    SuperscriptBox["\[HBar]", "17"]}], "32768"], "-", 
  FractionBox[
   RowBox[{"77311058438461050231170955948595640901", " ", 
    SuperscriptBox["\[HBar]", "18"]}], "65536"], "-", 
  FractionBox[
   RowBox[{"7870739727478352768930513274119341176927", " ", 
    SuperscriptBox["\[HBar]", "19"]}], "65536"], "-", 
  FractionBox[
   RowBox[{"3263033635307846155565853095487353698852065", " ", 
    SuperscriptBox["\[HBar]", "20"]}], "262144"]}]], "Output",
 CellChangeTimes->{3.6790477145736628`*^9, 3.679048655670185*^9, 
  3.679049219167264*^9, 3.679049256769969*^9, 3.679222445469335*^9, 
  3.679224999217724*^9, 3.679225712268957*^9, 3.679226316781189*^9, 
  3.681448479330513*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
For large orders, however, the output tends to be lengthy. For example, if we \
compute the 50 orders of the perturbation theory\
\>", "Subsubsection",
 CellChangeTimes->{{3.67922529804926*^9, 3.6792253454425898`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nu", "=", "0"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Energy", " ", "Level"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BW", "=", 
   RowBox[{"BenderWu", "[", 
    RowBox[{
     RowBox[{"V", "[", "x", "]"}], ",", "x", ",", "nu", ",", "50"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.679225319918881*^9, 3.679225319997158*^9}, {
  3.679225389373917*^9, 3.679225389581534*^9}, {3.679225462467011*^9, 
  3.679225482842396*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "we can use the option ",
 Cell[BoxData[
  FormBox[
   StyleBox["Order",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " to truncate to a specific order "
}], "Subsubsection",
 CellChangeTimes->{{3.6771644844514503`*^9, 3.677164509441011*^9}, 
   3.677167362690446*^9, {3.679225350470625*^9, 3.679225352090479*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Order", "\[Rule]", "6"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.677164497620905*^9, 3.6771645030533752`*^9}, {
   3.6771645927351437`*^9, 3.677164594122102*^9}, {3.6771654776508427`*^9, 
   3.677165481939869*^9}, 3.679048918884529*^9, {3.679225358707108*^9, 
   3.6792253612140713`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", 
    FractionBox["9", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["89", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["5013", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["88251", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["3662169", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.679047721916854*^9, 3.679048657725876*^9, 3.67904887014143*^9, 
   3.679048920384432*^9, 3.6792224478233957`*^9, 3.679225002443193*^9, {
   3.6792253546729116`*^9, 3.6792253616612597`*^9}, 3.679225433843657*^9, {
   3.679225473597907*^9, 3.6792254868024054`*^9}, 3.6792257335583267`*^9, 
   3.679226324101139*^9, 3.681448492082904*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "By using a list of two elements in the option ",
 Cell[BoxData[
  FormBox[
   StyleBox["Order",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 ", an lower order can be specified "
}], "Subsubsection",
 CellChangeTimes->{{3.6771644844514503`*^9, 3.677164509441011*^9}, 
   3.677167362690446*^9, {3.679047739687111*^9, 3.679047810957712*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Order", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"2", ",", "6"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.679047767557644*^9, 3.679047767564148*^9}, {
   3.6790478137744303`*^9, 3.679047832784457*^9}, 3.6790489260543137`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["9", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["89", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["5013", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["88251", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["3662169", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6790478156856127`*^9, 3.679047833951242*^9}, 
   3.679048659645989*^9, 3.6790488666315117`*^9, 3.679048926687581*^9, 
   3.6792224497461042`*^9, 3.679225004837406*^9, 3.6792253634203377`*^9, 
   3.679225435150715*^9, {3.6792254751439743`*^9, 3.6792254888641653`*^9}, 
   3.6792257367165813`*^9, 3.6792263255207863`*^9, 3.681448494090383*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "By default, the classical shift is ommited from the output and  formally \
corresponds to the order -1 (order zero is the harmonic oscillator \
contribution). Using the ",
 Cell[BoxData[
  FormBox[
   StyleBox["Order",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " option one can output this classical shift "
}], "Subsubsection",
 CellChangeTimes->{{3.6771644844514503`*^9, 3.677164509441011*^9}, 
   3.677167362690446*^9, {3.679047739687111*^9, 3.679047810957712*^9}, {
   3.6790486769012938`*^9, 3.679048849991235*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Order", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "6"}], "}"}]}], ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<MatrixForm\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.679047767557644*^9, 3.679047767564148*^9}, {
   3.6790478137744303`*^9, 3.679047832784457*^9}, {3.679048795510667*^9, 
   3.679048796019889*^9}, 3.679048882868853*^9, {3.679048938471751*^9, 
   3.679048956625132*^9}, {3.679049291697175*^9, 3.679049298643003*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SuperscriptBox["g", "2"]], "1", 
      SuperscriptBox["g", "2"], 
      SuperscriptBox["g", "4"], 
      SuperscriptBox["g", "6"], 
      SuperscriptBox["g", "8"], 
      SuperscriptBox["g", "10"], 
      SuperscriptBox["g", "12"]},
     {"v0", 
      FractionBox["1", "2"], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", 
       FractionBox["9", "2"]}], 
      RowBox[{"-", 
       FractionBox["89", "2"]}], 
      RowBox[{"-", 
       FractionBox["5013", "8"]}], 
      RowBox[{"-", 
       FractionBox["88251", "8"]}], 
      RowBox[{"-", 
       FractionBox["3662169", "16"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.67904885178627*^9, 3.679048883712425*^9}, {
   3.679048928825961*^9, 3.6790489573533773`*^9}, 3.679049298981715*^9, 
   3.679222451299658*^9, 3.679225007712269*^9, 3.67922536566341*^9, 
   3.679225436589871*^9, {3.6792254768288183`*^9, 3.679225490980859*^9}, 
   3.679225739756844*^9, 3.679226328179604*^9, 3.681448496295224*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox["\"\<MatrixForm\>\"", TraditionalForm]]],
 " Output Style shows explicitly the dependence on the coupling"
}], "Subsubsection",
 CellChangeTimes->{{3.67904903174638*^9, 3.679049068021717*^9}, {
  3.679225135491805*^9, 3.679225142988996*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 StyleBox["BWProcess",
  FontColor->GrayLevel[0]],
 " as well as ",
 StyleBox["BWProcess",
  FontColor->GrayLevel[0]],
 " function also has an option to output energy correction ratios, to quickly \
establish whether the series is factorial"
}], "Subsubsection",
 CellChangeTimes->{
  3.6792251502334843`*^9, {3.679225231619871*^9, 3.6792252344250517`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ratio", "=", 
   RowBox[{"BWProcess", "[", 
    RowBox[{"BW", ",", 
     RowBox[{"OutputStyle", "\[Rule]", "\"\<Ratio\>\""}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ratio", "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", "ratio", "]"}]}], "Input",
 CellChangeTimes->{{3.679225155106256*^9, 3.679225199938817*^9}, {
  3.681448510632695*^9, 3.681448541119523*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.`"}], ",", "4.5`", ",", "9.88888888888889`", ",", 
   "14.081460674157304`", ",", "17.604428485936566`", ",", 
   "20.74859774960057`", ",", "23.679117211685206`", ",", 
   "26.49529428821217`", ",", "29.258854979975283`", ",", 
   "32.008217904139514`", ",", "34.76644183673689`", ",", "37.5461619529137`",
    ",", "40.35297798174138`", ",", "43.18793237434385`", ",", 
   "46.0493501665632`", ",", "48.934166725217956`", ",", "51.83882804660446`",
    ",", "54.75984614856875`", ",", "57.694095468039514`", ",", 
   "60.63893183593148`", ",", "63.59220266989247`", ",", "66.55219973001952`",
    ",", "69.51758869444404`", ",", "72.4873357831315`", ",", 
   "75.46064163822606`", ",", "78.43688633481555`", ",", "81.41558586926025`",
    ",", "84.39635881327311`", ",", "87.3789012653308`", ",", 
   "90.36296824531196`", ",", "93.34835993690795`", ",", "96.33491150652723`",
    ",", "99.32248553194972`", ",", "102.31096632689516`", ",", 
   "105.30025564387142`", ",", "108.29026938366603`", ",", 
   "111.28093504567552`", ",", "114.27218972877529`", ",", 
   "117.26397854584735`", ",", "120.25625335276449`", ",", 
   "123.24897171924957`", ",", "126.2420960879292`", ",", 
   "129.2355930814228`", ",", "132.2294329270708`", ",", 
   "135.22358897603235`", ",", "138.21803729874117`", ",", 
   "141.21275634263694`", ",", "144.2077266410522`", ",", 
   "147.20293056439982`", ",", "150.19835210654963`"}], "}"}]], "Output",
 CellChangeTimes->{{3.679225177796791*^9, 3.679225200260722*^9}, 
   3.6792253680588493`*^9, 3.6792254196652*^9, {3.6792254785987062`*^9, 
   3.679225492453497*^9}, 3.679225742811315*^9, 3.679226114175909*^9, 
   3.6792263304070587`*^9, {3.681448498502081*^9, 3.681448541473268*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10F1I01EcxvF/ESM1Y5lRrZVW5rLWmC+5Wq09e990qH81Zy5Xm6VCgiSx
tYQ1TBiDStQLh96EMymsLipR8CKptQWrJLKxGeVNW8kuesObEZGx3w4cnvPh
e3f22rrrL65nGKZs7f7f9Pkhp8c8LdKTR7sRPfzQZX5oP5mLj4uTldMlQnI+
jJ9V7+dGS8k7ELxQxJt4VkHm40lT8Z2lhxJyIdiAYizskpL34Wb7CqtWyshF
ePA8qM9dB3IxeN6CAM+mIB/EXLZn/NtLJfkQQl+SVtERNVmI2g8bDm/2acgi
2GfLd7EcHVkMw4o9OOTQk0uxe/D+jCVpIJchf1OvX2mtJpcjOxDeE40ayRVw
xKb7X7E15KOwxXONb8K15Eos1HtlJn8dWYJ7S43CQitLPgbeo64+cUE9+Tgi
Ea6g91PGUng5vF+rYw3kEwgYnKu+lkbySbAF5p+tO0+TZRiY356URzM+BVew
ZFk60kSWo4N7zVPdZCIDU/Epcfe25rTdALfKPOpfJDNr/5xTu5wYPkNdgesz
PW2ShhbqSuRczQoO55mpK9Fn+RNJvSMzKnTGHLcvDZ6lroK/TsOJ17VSV6Oq
w36lnWuhrsbQ762C7wtkRoOarBG3a+AcdQ3+9rpTXsF56lqMv569YfKQ3Vq8
cG6ZEHzNdB1iXeaSlNZKXYdbT9sSbyfJjB5OqenxXY6Nuh4+kazT1U5mDDhg
6k80B234B8vfxgE=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 50.}, {-2., 150.1983521065496}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.679225177796791*^9, 3.679225200260722*^9}, 
   3.6792253680588493`*^9, 3.6792254196652*^9, {3.6792254785987062`*^9, 
   3.679225492453497*^9}, 3.679225742811315*^9, 3.679226114175909*^9, 
   3.6792263304070587`*^9, {3.681448498502081*^9, 3.681448541518886*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["To quickly plot the ratios the, one can use the syntax", "Subsubsection",
 CellChangeTimes->{{3.679225535527639*^9, 3.679225591521521*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<RatioPlot\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.679225584403809*^9, 3.679225584819766*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.011000000000000001`],
      AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw10F1I01EcxvF/ESM1Y5lRrZVW5rLWmC+5Wq09e990qH81Zy5Xm6VCgiSx
tYQ1TBiDStQLh96EMymsLipR8CKptQWrJLKxGeVNW8kuesObEZGx3w4cnvPh
e3f22rrrL65nGKZs7f7f9Pkhp8c8LdKTR7sRPfzQZX5oP5mLj4uTldMlQnI+
jJ9V7+dGS8k7ELxQxJt4VkHm40lT8Z2lhxJyIdiAYizskpL34Wb7CqtWyshF
ePA8qM9dB3IxeN6CAM+mIB/EXLZn/NtLJfkQQl+SVtERNVmI2g8bDm/2acgi
2GfLd7EcHVkMw4o9OOTQk0uxe/D+jCVpIJchf1OvX2mtJpcjOxDeE40ayRVw
xKb7X7E15KOwxXONb8K15Eos1HtlJn8dWYJ7S43CQitLPgbeo64+cUE9+Tgi
Ea6g91PGUng5vF+rYw3kEwgYnKu+lkbySbAF5p+tO0+TZRiY356URzM+BVew
ZFk60kSWo4N7zVPdZCIDU/Epcfe25rTdALfKPOpfJDNr/5xTu5wYPkNdgesz
PW2ShhbqSuRczQoO55mpK9Fn+RNJvSMzKnTGHLcvDZ6lroK/TsOJ17VSV6Oq
w36lnWuhrsbQ762C7wtkRoOarBG3a+AcdQ3+9rpTXsF56lqMv569YfKQ3Vq8
cG6ZEHzNdB1iXeaSlNZKXYdbT9sSbyfJjB5OqenxXY6Nuh4+kazT1U5mDDhg
6k80B234B8vfxgE=
      "]]}, {}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0., 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 50.}, {-2., 150.1983521065496}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.679225581457597*^9, 3.679225593451927*^9}, 
   3.679225745107239*^9, 3.6792257982415657`*^9, 3.679226116403041*^9, 
   3.679226332424034*^9, 3.681448500711999*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "To display the wave-function data use the option ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["Output",
     FontColor->GrayLevel[0]], 
    StyleBox["->",
     FontColor->GrayLevel[0]], 
    StyleBox["\"\<WaveFunction\>\"",
     FontColor->GrayLevel[0.5]]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.677164378118841*^9, 3.677164407145289*^9}, {
  3.6771673710542*^9, 3.677167379858555*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Output", "\[Rule]", "\"\<WaveFunction\>\""}], ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<Series\>\""}], ",", 
   RowBox[{"Order", "\[Rule]", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.675157905177088*^9, 3.675157906599148*^9}, {
  3.6771644608354273`*^9, 3.677164470996359*^9}, {3.677164603229327*^9, 
  3.6771646308799953`*^9}, {3.677165483974875*^9, 3.677165484583468*^9}, {
  3.679047866355173*^9, 3.6790478721963787`*^9}, {3.679049266565527*^9, 
  3.679049271703042*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"g", " ", 
   RowBox[{"(", 
    RowBox[{"x", "+", 
     FractionBox[
      SuperscriptBox["x", "3"], "3"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x", "2"], "+", 
     FractionBox[
      SuperscriptBox["x", "4"], "3"], "+", 
     FractionBox[
      SuperscriptBox["x", "6"], "18"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "x"}], "+", 
     SuperscriptBox["x", "3"], "+", 
     FractionBox[
      SuperscriptBox["x", "5"], "3"], "+", 
     FractionBox[
      SuperscriptBox["x", "7"], "18"], "+", 
     FractionBox[
      SuperscriptBox["x", "9"], "162"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["x", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["x", "4"]}], "3"], "+", 
     FractionBox[
      SuperscriptBox["x", "6"], "3"], "+", 
     FractionBox[
      SuperscriptBox["x", "8"], "18"], "+", 
     FractionBox[
      SuperscriptBox["x", "10"], "162"], "+", 
     FractionBox[
      SuperscriptBox["x", "12"], "1944"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", "x"}], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["x", "3"]}], "2"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["x", "5"]}], "2"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["x", "7"]}], "9"], "+", 
     FractionBox[
      SuperscriptBox["x", "9"], "18"], "+", 
     FractionBox[
      SuperscriptBox["x", "11"], "162"], "+", 
     FractionBox[
      SuperscriptBox["x", "13"], "1944"], "+", 
     FractionBox[
      SuperscriptBox["x", "15"], "29160"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["g", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"89", " ", 
       SuperscriptBox["x", "2"]}], "2"], "+", 
     FractionBox[
      RowBox[{"49", " ", 
       SuperscriptBox["x", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["x", "6"]}], "2"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["x", "8"]}], "12"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["x", "10"]}], "162"], "+", 
     FractionBox[
      SuperscriptBox["x", "12"], "162"], "+", 
     FractionBox[
      SuperscriptBox["x", "14"], "1944"], "+", 
     FractionBox[
      SuperscriptBox["x", "16"], "29160"], "+", 
     FractionBox[
      SuperscriptBox["x", "18"], "524880"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.6790478616742287`*^9, 3.6790478727415867`*^9}, 
   3.6790492810504847`*^9, 3.679049317024499*^9, 3.679222454490275*^9, 
   3.679225010432157*^9, 3.679225598272373*^9, 3.679225843104656*^9, 
   3.6792263377559147`*^9, 3.681448506755806*^9, 3.6814485612209167`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "To change the grouping to the power of x use the ",
 StyleBox["SeriesOutput",
  FontColor->GrayLevel[0]],
 " option "
}], "Subsubsection",
 CellChangeTimes->{{3.677165492207074*^9, 3.677165530662528*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Output", "\[Rule]", "\"\<WaveFunction\>\""}], ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<Series\>\""}], ",", 
   RowBox[{"Order", "\[Rule]", "3"}], ",", 
   RowBox[{"SeriesOutput", "\[Rule]", "\"\<Argument\>\""}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.677165536339939*^9, 3.677165543660872*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"g", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["g", "3"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["g", "5"]}]}], ")"}], " ", "x"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["g", "2"], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox["g", "4"]}], "2"], "+", 
     FractionBox[
      RowBox[{"89", " ", 
       SuperscriptBox["g", "6"]}], "2"]}], ")"}], " ", 
   SuperscriptBox["x", "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["g", "3"], "+", 
     SuperscriptBox["g", "3"], "+", 
     FractionBox[
      RowBox[{"15", " ", 
       SuperscriptBox["g", "5"]}], "2"]}], ")"}], " ", 
   SuperscriptBox["x", "3"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], "3"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["g", "4"]}], "3"], "+", 
     FractionBox[
      RowBox[{"49", " ", 
       SuperscriptBox["g", "6"]}], "3"]}], ")"}], " ", 
   SuperscriptBox["x", "4"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], "3"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["g", "5"]}], "2"]}], ")"}], " ", 
   SuperscriptBox["x", "5"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "2"], "18"], "+", 
     FractionBox[
      SuperscriptBox["g", "4"], "3"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["g", "6"]}], "2"]}], ")"}], " ", 
   SuperscriptBox["x", "6"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], "18"], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["g", "5"]}], "9"]}], ")"}], " ", 
   SuperscriptBox["x", "7"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "4"], "18"], "+", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["g", "6"]}], "12"]}], ")"}], " ", 
   SuperscriptBox["x", "8"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "3"], "162"], "+", 
     FractionBox[
      SuperscriptBox["g", "5"], "18"]}], ")"}], " ", 
   SuperscriptBox["x", "9"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "4"], "162"], "+", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["g", "6"]}], "162"]}], ")"}], " ", 
   SuperscriptBox["x", "10"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g", "5"], " ", 
    SuperscriptBox["x", "11"]}], "162"], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox["g", "4"], "1944"], "+", 
     FractionBox[
      SuperscriptBox["g", "6"], "162"]}], ")"}], " ", 
   SuperscriptBox["x", "12"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g", "5"], " ", 
    SuperscriptBox["x", "13"]}], "1944"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g", "6"], " ", 
    SuperscriptBox["x", "14"]}], "1944"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g", "5"], " ", 
    SuperscriptBox["x", "15"]}], "29160"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g", "6"], " ", 
    SuperscriptBox["x", "16"]}], "29160"], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g", "6"], " ", 
    SuperscriptBox["x", "18"]}], "524880"]}]], "Output",
 CellChangeTimes->{3.679047874956605*^9, 3.679049319153618*^9, 
  3.679222457130219*^9, 3.679225012450989*^9, 3.679225600736806*^9, 
  3.679225845347533*^9, 3.679226339593902*^9, 3.681448563044766*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "To output the coefficients of the wave function as a matrix use ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox["OutputStyle",
     FontColor->GrayLevel[0]], 
    StyleBox["\[Rule]",
     FontColor->GrayLevel[0]], 
    StyleBox["\"\<MatrixForm\>\"",
     FontColor->GrayLevel[0.5]]}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6771655848798923`*^9, 3.6771656312042522`*^9}, {
  3.677167414100876*^9, 3.677167422035287*^9}, {3.67717465820673*^9, 
  3.677174660257545*^9}, {3.678005415159176*^9, 3.678005429131321*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Output", "\[Rule]", "\"\<WaveFunction\>\""}], ",", 
   RowBox[{"OutputStyle", "\[Rule]", "\"\<MatrixForm\>\""}], ",", 
   RowBox[{"Order", "\[Rule]", "3"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674710753683477*^9, 3.674710756641577*^9}, {
  3.677165614893488*^9, 3.6771656419928017`*^9}, {3.6771660799018087`*^9, 
  3.6771660982610273`*^9}, {3.677167218833127*^9, 3.677167218982518*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\<\" \"\>", "1", "x", 
      SuperscriptBox["x", "2"], 
      SuperscriptBox["x", "3"], 
      SuperscriptBox["x", "4"], 
      SuperscriptBox["x", "5"], 
      SuperscriptBox["x", "6"], 
      SuperscriptBox["x", "7"], 
      SuperscriptBox["x", "8"], 
      SuperscriptBox["x", "9"], 
      SuperscriptBox["x", "10"], 
      SuperscriptBox["x", "11"], 
      SuperscriptBox["x", "12"], 
      SuperscriptBox["x", "13"], 
      SuperscriptBox["x", "14"], 
      SuperscriptBox["x", "15"], 
      SuperscriptBox["x", "16"], 
      SuperscriptBox["x", "17"], 
      SuperscriptBox["x", "18"]},
     {"1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"g", "0", "1", "0", 
      FractionBox["1", "3"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0",
       "0", "0", "0", "0", "0"},
     {
      SuperscriptBox["g", "2"], "0", "0", "1", "0", 
      FractionBox["1", "3"], "0", 
      FractionBox["1", "18"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {
      SuperscriptBox["g", "3"], "0", "2", "0", "1", "0", 
      FractionBox["1", "3"], "0", 
      FractionBox["1", "18"], "0", 
      FractionBox["1", "162"], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      SuperscriptBox["g", "4"], "0", "0", 
      FractionBox["9", "2"], "0", 
      FractionBox["5", "3"], "0", 
      FractionBox["1", "3"], "0", 
      FractionBox["1", "18"], "0", 
      FractionBox["1", "162"], "0", 
      FractionBox["1", "1944"], "0", "0", "0", "0", "0", "0"},
     {
      SuperscriptBox["g", "5"], "0", "16", "0", 
      FractionBox["15", "2"], "0", 
      FractionBox["5", "2"], "0", 
      FractionBox["4", "9"], "0", 
      FractionBox["1", "18"], "0", 
      FractionBox["1", "162"], "0", 
      FractionBox["1", "1944"], "0", 
      FractionBox["1", "29160"], "0", "0", "0"},
     {
      SuperscriptBox["g", "6"], "0", "0", 
      FractionBox["89", "2"], "0", 
      FractionBox["49", "3"], "0", 
      FractionBox["7", "2"], "0", 
      FractionBox["7", "12"], "0", 
      FractionBox["11", "162"], "0", 
      FractionBox["1", "162"], "0", 
      FractionBox["1", "1944"], "0", 
      FractionBox["1", "29160"], "0", 
      FractionBox["1", "524880"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.6790478772043953`*^9, 3.6790493210812483`*^9, 
  3.67922246027173*^9, 3.679225014414822*^9, 3.679225603067032*^9, 
  3.679225890300617*^9, 3.679226341686054*^9, 3.681448565039657*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Finally note that the Output and OutputStyle options can be called directly \
from the ",
 Cell[BoxData[
  FormBox["BenderWu", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " function"
}], "Subsubsection",
 CellChangeTimes->{{3.6771667372102003`*^9, 3.6771667637236357`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2: The SUSY double well ground state", "Subchapter",
 CellChangeTimes->{{3.674456749487309*^9, 3.6744567716994333`*^9}}],

Cell[TextData[{
 "The SUSY potential is given in the form\n\t\t",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"W", "'"}], " ", 
      RowBox[{
       RowBox[{"(", "x", ")"}], "^", "2"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"W", "''"}], 
      RowBox[{"(", "x", ")"}]}]}],
    FontColor->GrayLevel[0]], TraditionalForm]]],
 "\nWe take\n\t\t",
 Cell[BoxData[{
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"W", "'"}], 
      RowBox[{"(", "x", ")"}]}], "=", 
     RowBox[{
      FractionBox["1", "g"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", "xg", ")"}], "2"], "-", "1"}], ")"}]}]}],
    FontColor->GrayLevel[0]], TraditionalForm], "\[IndentingNewLine]", 
  FormBox[
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"W", "''"}], 
      RowBox[{"(", "x", ")"}]}], "=", 
     RowBox[{"xg", "-", "1"}]}],
    FontColor->GrayLevel[0]], TraditionalForm]}]],
 "\nwhich is of the form\n\n\t",
 Cell[BoxData[
  FormBox[
   RowBox[{"\t", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["g", "2"]], 
      RowBox[{"V", "(", "xg", ")"}]}], "+", 
     RowBox[{
      SubscriptBox["V", "f"], "(", "xg", ")"}]}]}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 "\nTo imput this form into the ",
 Cell[BoxData[
  FormBox["BenderWu", TraditionalForm]]],
 " function we use put ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"{", 
     RowBox[{
      RowBox[{"V", "[", "x", "]"}], ",", 
      RowBox[{
       SubscriptBox["V", "f"], "[", "x", "]"}]}], "}"}],
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " as the first argument."
}], "Subsubsection",
 CellChangeTimes->{{3.677166183555922*^9, 3.677166443151935*^9}, {
  3.677166482678899*^9, 3.6771665377935143`*^9}, {3.6771666509835157`*^9, 
  3.6771666511277037`*^9}, {3.6771667015542803`*^9, 3.677166701554421*^9}, {
  3.677167453350873*^9, 3.677167453629747*^9}, {3.6771746392012787`*^9, 
  3.6771746402283983`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Define the ",
 Cell[BoxData[
  FormBox["V", TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["V", "f"], TraditionalForm]]],
 " functions:"
}], "Subsubsection",
 CellChangeTimes->{{3.677166140535359*^9, 3.677166156375661*^9}, {
   3.677166543660253*^9, 3.6771665534004793`*^9}, 3.677167468052321*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"x", "^", "2"}], 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], "/", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vf", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "x"}], "-", "1"}], ")"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.677166148321979*^9, 3.6771661721140623`*^9}, {
  3.67716655821566*^9, 3.677166573832206*^9}, {3.6771667042840157`*^9, 
  3.677166709192872*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute 50 orders of the ground state energy energy", "Subsubsection",
 CellChangeTimes->{{3.6771674601052227`*^9, 3.677167522330801*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BenderWu", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "x", "]"}], ",", 
     RowBox[{"Vf", "[", "x", "]"}]}], "}"}], ",", "x", ",", "0", ",", "50", 
   ",", 
   RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674456782574746*^9, 3.674456949619382*^9}, {
  3.674459125027997*^9, 3.674459143641165*^9}, {3.674459203750058*^9, 
  3.674459312045835*^9}, {3.674459348125079*^9, 3.6744594101788073`*^9}, {
  3.674462547521594*^9, 3.674462547783545*^9}, {3.6744625820917473`*^9, 
  3.6744626410776*^9}, {3.67457231376096*^9, 3.674572366461216*^9}, {
  3.674572942561337*^9, 3.674572980291492*^9}, {3.67457322410789*^9, 
  3.674573231078128*^9}, {3.674573457775885*^9, 3.674573498498415*^9}, {
  3.6747116777270927`*^9, 3.674711678175756*^9}, {3.677166577388349*^9, 
  3.677166620769936*^9}, {3.677166721538974*^9, 3.6771667300459747`*^9}, {
  3.6771675251440363`*^9, 3.677167542180314*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.6790493297371807`*^9, 3.679222470561266*^9, {3.679225905322176*^9, 
   3.67922591886451*^9}, {3.679226093006537*^9, 3.679226110990547*^9}, 
   3.6792263496177673`*^9, 3.681448573065175*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The higher states, however, are non-trivial and asymptotic", \
"Subsubsection",
 CellChangeTimes->{{3.679222481395924*^9, 3.679222511660963*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BenderWu", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "x", "]"}], ",", 
     RowBox[{"Vf", "[", "x", "]"}]}], "}"}], ",", "x", ",", "3", ",", "20", 
   ",", 
   RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6792224967075577`*^9, 3.679222504669775*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", 
   RowBox[{"-", "27"}], ",", 
   RowBox[{"-", 
    FractionBox["933", "2"]}], ",", 
   RowBox[{"-", "15930"}], ",", 
   RowBox[{"-", 
    FractionBox["5709819", "8"]}], ",", 
   RowBox[{"-", "37317456"}], ",", 
   RowBox[{"-", 
    FractionBox["34608454413", "16"]}], ",", 
   RowBox[{"-", "135233738865"}], ",", 
   RowBox[{"-", 
    FractionBox["1148257529423295", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["1249312299767073", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["11602630924217578995", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["13633884023815172565", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["271004060117471623396551", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["42307664732550159904665", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["3556765769847577900845002685", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["1169569650216830604041265435", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["412948117774135677254860661773671", "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox["35560084125363913367681339412657", "32"]}], ",", 
   RowBox[{"-", 
    FractionBox["6564235839632953432885685601960166455", "65536"]}], ",", 
   RowBox[{"-", 
    FractionBox["590272360660759899837336354866516625", "64"]}], ",", 
   RowBox[{"-", 
    FractionBox["227341959472203789817641802700938876017573", "262144"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.679222500915248*^9, 3.6792225053745403`*^9}, 
   3.679225899380612*^9, 3.6792261215962877`*^9, 3.679226350001478*^9, 
   3.6814485754792356`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Use the option ",
 Cell[BoxData[
  FormBox["MaxTime", TraditionalForm]]],
 " to put a time constraint (in seconds) on the evaluation of a single order \
"
}], "Subsubsection",
 CellChangeTimes->{{3.677167559711047*^9, 3.67716763820721*^9}, {
  3.677167752655529*^9, 3.677167839449588*^9}, {3.677167933094281*^9, 
  3.677167936723762*^9}, {3.679049454031816*^9, 3.6790494797848387`*^9}, {
  3.679222571354639*^9, 3.6792225762867804`*^9}, {3.679226387913362*^9, 
  3.6792263924712963`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"BenderWu", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"V", "[", "x", "]"}], ",", 
      RowBox[{"Vf", "[", "x", "]"}]}], "}"}], ",", "x", ",", "3", ",", "50", 
    ",", 
    RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}], ",", 
    RowBox[{"MaxTime", "\[Rule]", ".02"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6751552685451736`*^9, 3.675155316025093*^9}, 
   3.677167510011278*^9, {3.6771675525453777`*^9, 3.677167603068376*^9}, {
   3.677167641681076*^9, 3.677167733506465*^9}, {3.677167798870872*^9, 
   3.677167802720079*^9}, {3.6771678417953787`*^9, 3.677167872381793*^9}, {
   3.677173836275614*^9, 3.677173836309205*^9}, {3.679049344856666*^9, 
   3.679049346931643*^9}, {3.679049406701779*^9, 3.6790494112164783`*^9}, {
   3.679226476018463*^9, 3.6792265589567842`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"WARNING: Time constraint for a single order exeeded \"\>", 
   "\[InvisibleSpace]", "0.02`", 
   "\[InvisibleSpace]", "\<\" seconds  at order \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["g", "32"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "WARNING: Time constraint for a single order exeeded ", 0.02, 
   " seconds  at order ", $CellContext`g^32, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.679226553164403*^9, 3.679226559642776*^9}, 
   3.681448580156205*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Output generated to order \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["g", "30"]}],
  SequenceForm["Output generated to order ", $CellContext`g^30],
  Editable->False]], "Print",
 CellChangeTimes->{{3.679226553164403*^9, 3.679226559642776*^9}, 
   3.681448580166379*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", 
   RowBox[{"-", "27"}], ",", 
   RowBox[{"-", 
    FractionBox["933", "2"]}], ",", 
   RowBox[{"-", "15930"}], ",", 
   RowBox[{"-", 
    FractionBox["5709819", "8"]}], ",", 
   RowBox[{"-", "37317456"}], ",", 
   RowBox[{"-", 
    FractionBox["34608454413", "16"]}], ",", 
   RowBox[{"-", "135233738865"}], ",", 
   RowBox[{"-", 
    FractionBox["1148257529423295", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["1249312299767073", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["11602630924217578995", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["13633884023815172565", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["271004060117471623396551", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["42307664732550159904665", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["3556765769847577900845002685", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["1169569650216830604041265435", "8"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.679226532972238*^9, 3.679226559691173*^9}, 
   3.6814485802224607`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Alternativelly one can use the option ",
 Cell[BoxData[
  FormBox["TotalMaxTime", TraditionalForm]]],
 " to give a time constraint (in minutes) for the entire evaluation. "
}], "Subsubsection",
 CellChangeTimes->{{3.6771679150441217`*^9, 3.6771679594412107`*^9}, {
   3.679049485287951*^9, 3.679049491137773*^9}, {3.679222625412731*^9, 
   3.6792226282081127`*^9}, 3.681448607246358*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BenderWu", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "x", "]"}], ",", 
     RowBox[{"Vf", "[", "x", "]"}]}], "}"}], ",", "x", ",", "3", ",", "100", 
   ",", 
   RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}], ",", 
   RowBox[{"TotalMaxTime", "\[Rule]", ".005"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.677167967728169*^9, 3.6771679723695993`*^9}, {
  3.677173848804976*^9, 3.677173850064826*^9}, {3.679226514693255*^9, 
  3.679226523734988*^9}, {3.6792265664556932`*^9, 3.679226586270606*^9}, {
  3.681448601074421*^9, 3.681448601307925*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"WARNING: Time set to complete the evaluation \"\>", 
   "\[InvisibleSpace]", "0.005`", 
   "\[InvisibleSpace]", "\<\" minutes  was exceeded at order \"\>", 
   "\[InvisibleSpace]", 
   SuperscriptBox["g", "41"], "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  "WARNING: Time set to complete the evaluation ", 0.005, 
   " minutes  was exceeded at order ", $CellContext`g^41, "."],
  Editable->False]], "Print",
 CellChangeTimes->{{3.67922658292276*^9, 3.679226587034131*^9}, {
  3.681448585200103*^9, 3.681448602301468*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Output generated to order \"\>", "\[InvisibleSpace]", 
   SuperscriptBox["g", "40"]}],
  SequenceForm["Output generated to order ", $CellContext`g^40],
  Editable->False]], "Print",
 CellChangeTimes->{{3.67922658292276*^9, 3.679226587034131*^9}, {
  3.681448585200103*^9, 3.68144860231421*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", 
   RowBox[{"-", "27"}], ",", 
   RowBox[{"-", 
    FractionBox["933", "2"]}], ",", 
   RowBox[{"-", "15930"}], ",", 
   RowBox[{"-", 
    FractionBox["5709819", "8"]}], ",", 
   RowBox[{"-", "37317456"}], ",", 
   RowBox[{"-", 
    FractionBox["34608454413", "16"]}], ",", 
   RowBox[{"-", "135233738865"}], ",", 
   RowBox[{"-", 
    FractionBox["1148257529423295", "128"]}], ",", 
   RowBox[{"-", 
    FractionBox["1249312299767073", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["11602630924217578995", "256"]}], ",", 
   RowBox[{"-", 
    FractionBox["13633884023815172565", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["271004060117471623396551", "1024"]}], ",", 
   RowBox[{"-", 
    FractionBox["42307664732550159904665", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["3556765769847577900845002685", "2048"]}], ",", 
   RowBox[{"-", 
    FractionBox["1169569650216830604041265435", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["412948117774135677254860661773671", "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox["35560084125363913367681339412657", "32"]}], ",", 
   RowBox[{"-", 
    FractionBox["6564235839632953432885685601960166455", "65536"]}], ",", 
   RowBox[{"-", 
    FractionBox["590272360660759899837336354866516625", "64"]}], ",", 
   RowBox[{"-", 
    FractionBox["227341959472203789817641802700938876017573", "262144"]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.679049410560936*^9, 3.679049450123063*^9, 3.679222638558728*^9, 
   3.67922618679268*^9, 3.679226388490724*^9, {3.679226516423876*^9, 
   3.6792265242610598`*^9}, {3.679226564005272*^9, 3.679226587084112*^9}, {
   3.6814485852561493`*^9, 3.681448602366654*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Using a symbolic \[Zeta] parameter may give a very complicated output which \
takes long to evaluate, as each recursion step is not simplified. To improve \
this use the option ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Simplify", "\[Rule]", "True"}], TraditionalForm]]],
 " which simplifies the expression in each iteration."
}], "Subsubsection",
 CellChangeTimes->{{3.677167995930471*^9, 3.677168019955872*^9}, {
  3.677174079273869*^9, 3.677174100521386*^9}, {3.6792263977310266`*^9, 
  3.679226467164012*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"energyzet", "=", 
  RowBox[{"BenderWu", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "^", "2"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", "1"}], ")"}], "^", "2"}], "/", "2"}]}], ",", 
       RowBox[{"\[Zeta]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "x"}], "-", "1"}], ")"}], "/", "2"}]}]}], "}"}], 
     "]"}], ",", "x", ",", "0", ",", "10", ",", 
    RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}], ",", 
    RowBox[{"Simplify", "\[Rule]", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.677168030795879*^9, 3.677168059367585*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox["\[Zeta]", "2"]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"3", " ", "\[Zeta]"}], "-", 
      SuperscriptBox["\[Zeta]", "2"]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["9", "2"]}], "+", 
    FractionBox[
     RowBox[{"35", " ", "\[Zeta]"}], "4"], "-", 
    FractionBox[
     RowBox[{"21", " ", 
      SuperscriptBox["\[Zeta]", "2"]}], "4"], "+", 
    SuperscriptBox["\[Zeta]", "3"]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "178"}], "+", 
      RowBox[{"417", " ", "\[Zeta]"}], "-", 
      RowBox[{"346", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"123", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Zeta]", "4"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "10026"}], "+", 
      RowBox[{"27073", " ", "\[Zeta]"}], "-", 
      RowBox[{"27954", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"14024", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"3453", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"336", " ", 
       SuperscriptBox["\[Zeta]", "5"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "176502"}], "+", 
      RowBox[{"533199", " ", "\[Zeta]"}], "-", 
      RowBox[{"646826", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"409020", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"143456", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"26613", " ", 
       SuperscriptBox["\[Zeta]", "5"]}], "-", 
      RowBox[{"2048", " ", 
       SuperscriptBox["\[Zeta]", "6"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "7324338"}], "+", 
      RowBox[{"24225545", " ", "\[Zeta]"}], "-", 
      RowBox[{"33289620", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"24948118", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"11101560", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"2948880", " ", 
       SuperscriptBox["\[Zeta]", "5"]}], "-", 
      RowBox[{"434481", " ", 
       SuperscriptBox["\[Zeta]", "6"]}], "+", 
      RowBox[{"27456", " ", 
       SuperscriptBox["\[Zeta]", "7"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "173433858"}], "+", 
      RowBox[{"617898849", " ", "\[Zeta]"}], "-", 
      RowBox[{"937723070", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"801021747", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"424463408", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"143601633", " ", 
       SuperscriptBox["\[Zeta]", "5"]}], "-", 
      RowBox[{"30392576", " ", 
       SuperscriptBox["\[Zeta]", "6"]}], "+", 
      RowBox[{"3687291", " ", 
       SuperscriptBox["\[Zeta]", "7"]}], "-", 
      RowBox[{"196608", " ", 
       SuperscriptBox["\[Zeta]", "8"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "36761448858"}], "+", 
      RowBox[{"139291708325", " ", "\[Zeta]"}], "-", 
      RowBox[{"229136842452", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"217166228688", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"131641698510", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"53191108992", " ", 
       SuperscriptBox["\[Zeta]", "5"]}], "-", 
      RowBox[{"14373789276", " ", 
       SuperscriptBox["\[Zeta]", "6"]}], "+", 
      RowBox[{"2510382336", " ", 
       SuperscriptBox["\[Zeta]", "7"]}], "-", 
      RowBox[{"257473629", " ", 
       SuperscriptBox["\[Zeta]", "8"]}], "+", 
      RowBox[{"11824384", " ", 
       SuperscriptBox["\[Zeta]", "9"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "256"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1075597900990"}], "+", 
      RowBox[{"4290761956791", " ", "\[Zeta]"}], "-", 
      RowBox[{"7542533259788", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"7776060763308", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"5244386895094", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"2429616464076", " ", 
       SuperscriptBox["\[Zeta]", "5"]}], "-", 
      RowBox[{"785671502848", " ", 
       SuperscriptBox["\[Zeta]", "6"]}], "+", 
      RowBox[{"175497963696", " ", 
       SuperscriptBox["\[Zeta]", "7"]}], "-", 
      RowBox[{"25950904320", " ", 
       SuperscriptBox["\[Zeta]", "8"]}], "+", 
      RowBox[{"2295589857", " ", 
       SuperscriptBox["\[Zeta]", "9"]}], "-", 
      RowBox[{"92274688", " ", 
       SuperscriptBox["\[Zeta]", "10"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "512"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "68855943984246"}], "+", 
      RowBox[{"286841433479375", " ", "\[Zeta]"}], "-", 
      RowBox[{"532824286571514", " ", 
       SuperscriptBox["\[Zeta]", "2"]}], "+", 
      RowBox[{"588628780050252", " ", 
       SuperscriptBox["\[Zeta]", "3"]}], "-", 
      RowBox[{"432784264349934", " ", 
       SuperscriptBox["\[Zeta]", "4"]}], "+", 
      RowBox[{"223476675537126", " ", 
       SuperscriptBox["\[Zeta]", "5"]}], "-", 
      RowBox[{"82985600360574", " ", 
       SuperscriptBox["\[Zeta]", "6"]}], "+", 
      RowBox[{"22212300913728", " ", 
       SuperscriptBox["\[Zeta]", "7"]}], "-", 
      RowBox[{"4205961859050", " ", 
       SuperscriptBox["\[Zeta]", "8"]}], "+", 
      RowBox[{"537004382464", " ", 
       SuperscriptBox["\[Zeta]", "9"]}], "-", 
      RowBox[{"41620660347", " ", 
       SuperscriptBox["\[Zeta]", "10"]}], "+", 
      RowBox[{"1483422720", " ", 
       SuperscriptBox["\[Zeta]", "11"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.679049496858513*^9, 3.679222670062828*^9, 
  3.6792261883645287`*^9, 3.679226471836245*^9, 3.67922659121493*^9, 
  3.681448612075768*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We can see that all orders vanish at \[Zeta]=1 (the SUSY limit) if we plot \
them as a function of \[Zeta]\
\>", "Subsubsection",
 CellChangeTimes->{{3.677168066020935*^9, 3.677168076878347*^9}, {
  3.677168156829756*^9, 3.677168169051794*^9}, {3.677173873108816*^9, 
  3.6771738775999727`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"energyzet", ",", 
   RowBox[{"{", 
    RowBox[{"\[Zeta]", ",", ".5", ",", "1.5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.67716807869273*^9, 3.6771681256971073`*^9}, {
  3.677169620709332*^9, 3.677169691477902*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwl1Gs01HkcBvCpVq5by7q2Oo1L1mhzRESy31ZlcYphVUSTUatINYs23UdF
ty2Xtj1jdFHjGo2ZlGzhN4QmxvyUYqqNf0hmhsaYy3+pzdqzL57zvHpefN48
Dgn7In+eTaFQNszkv04itCYUCgHuYK2YnsbQEzrqf3I2AVHJ356ZnMIQeG8w
Za4BAUcu+7podBjszz2TmpkQIFZuSRhWYujyEuTbWRIQz7n+StKLwff07gVe
rgTkql07CqoxzHUfoCXSCdDy/Ku8tmEoPoyDJUUE1Bkx9+5slEJggaXJovC3
cKSzR9nE7IQvl6alD6nfwnCJnc0KewnsyY09nJE3AC79wcbz37SDx698g0vf
D0LR1zztyxNPwOHZAj8qMQiNse0XEIhhv0Ct8soZAuvr9lTO2zZgMCLXWPu/
g7VrYg92n22F9BMS2P36Hdh+TGTTQlrgg6sQBZ0dBmf+VXbqWDNcXlc98vuS
99CTfsO9p7wJni5bwRe2vwfGlTzelWQRsIpoZNSBEVh9LMapyrERArK85cm2
cjBT0mKjrj2EPaOVDMPHclgfRs8aGKwDT6cqVmqqAnzTwgN8fGrBuat1Cd1C
CSw0Qke1NXBwOiT5LlKC/WzZJvdZQvhU/D7iPHMUqLJmVommCgYkqvqRr8Zg
nJNp+yCjDLa2ZLZYNoyB7Rv16xibm2DguXR/zdYPIOj/7rbYmQvmjmsqZKYq
IBoKexWnLkLomdRsFl8F7LGt2/u2p4NpvxVb6TIO7CyViWh/GnJ6WPaZeXQc
ROIPFcejc1BkZNtTc+k4rA5t913ZXIDuuHGHTy1WA7XyZlJY9E30RnEnZNth
NXTddi/U3itDixKjZ6V1qGGcmW3lcb8K5TvWTIU4TkCuZcGLcAshsudyg7ek
TQDR9XztM24NYk22DT1tngB2xwqXHOtapC8obzaz04AAr7VKFNehSzprHTtJ
A5yq++WG6x8iZv7KpDqRBowuPQ95ZNCIghSKZTQLLdhWVD4uDhYhPY0InpWg
BVkZ28ngTBPqvXXuxpU6LcRVumWnDjQjPNwU9ouxDlYVGvq3Lm5Bk9v5AcZM
HQzl/Kl3PtWKxsT9h4zu6+Cu03Glw19t6O+Rq2Y/GOqB4B3w/GKhGC0PNSdW
MfTQ5bqOrcl4gk4nmhulVuvBnruOKm5oR8XJm47Nm9ZD7q2YSb9PHUhTTffZ
u5EECQp8WbexE8UIegMNS0nY0cQwXciRop6dtYv3lZEQff3lH/VXpShq0WWj
3nIS6EejHON4UkS/GCktrSRhtV+oXyFfioJTOmOChCRQhd477VqlyMf1ESur
ngRZkdkjqwkpsijiX5vTTUIw+8Gheesxyt18IXP385k9w3suPwKjefNTdnS/
IMF3lSBvw2aMjI/R3HgyEpz/Lin/LQEjSlzxvcA+EiisvB6TgxipbLiSTDkJ
9dt2eRqWYpSCM6rlChIEAYMNpZUYKbI350eMklD+DSMkSIjRsM4y2kFFAqf3
p/iseoz6unMGRVoSMsLh4pxujOLO721z1ZPAWvrAjifD6FXghopckoRdpt4l
gX0YvRCa7IufIiHqsVt9phyjyCR5hPjjjKek5EcHFUZdVPFyj39mPCep3SIt
RmGyUhvO5xkPs5ARP4WRJCdranqaBI///wv9CzoijgE=
      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVkwk4lG0XxydCNGLiU1SvtTKliPJGyxG9krYxJbRYoo0s2UpKRJYkU6lE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      "]]}, 
    {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwdmHk8lG0Xx0WEkC1FyprQJlsSHVFCJaEslSgpkiZJpRSeJEWJeCwtkkSL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      "]]}, 
    {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVlnlcTesXxk8jjepo0KQ50aASUrK6RZN0k0rXVZpMaZJEuSgRkiQKkZKQ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      "]]}, 
    {RGBColor[0.528488, 0.470624, 0.701351], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVl3k81N0XxweR7YksM8J8bSUqNZQl4d4ooZIsCRFSHmtTtJG1onpUTJtI
VEjInkjL11r6kSVbGxOSJdssaPU7/prX+3XuPedzlnvvd9S8D9sfFKRQKMsE
KJSFXz82T5xCYSOJjUQn0vYgu2y+bzojyEYjDtfTA1Q8SPPHA4EiwmxEKFx7
eEveg1S+2P5WUpyN3JSehP0W8CBb1xexlsmxUWlK2OLPH9xJo/gAxfVabOSu
5RAmdsmdFFnbr33Ijo2oVCXzf7j7yMzwFqumDDbKW5m3P7/ejTS/JSeususL
ymt6ZJHr5EL+oxMSOjj9BXW5SFHU9JzJoES38JNJ/ei6iJYU28iJZBwvEL5q
NoBePW25kWrgQKq1K25UZQ+gca9NEaLHdpPHiqYn118ZRMVkWWmv6y7Sw8Pe
grrpK9KZdyvZu2wHGRrbhAI+fkXhE3Ze3RbW5IRW8UvLC0PI/h5PYK2vJXl9
a+HwtdXf0O+x1FuJYxZkm65hQfGbb+hl4MzQnQebSWaG9qzjiWFUHDPb+JI0
I03P6Y/4K4ygvmeReb7txmTQ9zyPxa9G0DY/sz/MQQNSTyOfefToKAp+1pFq
6rqeXN5av9pOZgyZDyyv+rybQZ6at/YvezmGjuVde38sbRX5O/Pb7v+8viP6
gYqXXeEryP6myWfD0uPIQKc5uzpIlXSvi6mTez6OCM3J322DNFJYT+dYqfsE
krxX1j+zR5pcqm7xsEdiEll9GI5R5wmQNuePxjELJpEnig5e9GDopUSffPSY
5hTClH72rYBBpFH14K9XxBTyfHBWpnfgL7K3b2hb+nYKTf3cdWV8dDEuWZUy
dHbFNBIVl7yybVgKfx4tsd4fPo2mos1MSuxk8ZvopOT009Mo+UJ8iek+WVxB
ZX7ri5hGlNeuIjW+sphlrnPOM3oaaTVL7XocKYstUx6QXudgv1ZhumW+LC6w
vm3oc2UaWT0KkKOKyOHInHMr/O5Po/OpmhPHy+SwyqG9AiH/m0bSo3GWZb/l
sXSbqfvbJthvTk13W0zFgiYaldpvp1FO6K51v5ZS8dDSCSa7dRoVXZEU0FhJ
xQXPz7B3dgG7lRTL76ZiE/nCl1pfplGGLDXuwn0q3lsnHNk7A3r7ujuemdMw
S730p7U6B9l1p5n2+StgJjm66bIGB0kzP9NkQxSwrYd6RPtyDkq8qV2OwxWw
eErSvOtKDqLUDVhe+E8Bn1nKXBS4hoNEPYumWvIUcChFZ8llAw6a+v5XXX9M
ATv3Zqu123AQY838+8CDy7BySoqVawgHtW6YoM9vU8S3tkusTA7lIKsv3k+T
bBUx9U+4cNcxDsoZWtlGOCnipZ7uNbtPgp66tlAtb0UsoqlqYh3BQQrP3zf8
CFfE08VZ64ziOWhO01bzRoEibmgsolJTIT5nhWWNlBK2CFfjO9zmIFVFhbsP
5JUwuYb1LimNg9hnGYXxSkq46kpI4j8ZC+t7xgxXKuEiJwNx4SyIn0lTcDFT
wqlfqv5wC0C/cnlteoASZv5oGGyr4aDoovIkmxolzIkya11VB/q7Ltf8eqWE
Q0XKq87Uc1DytPNsdrMSPimbxdJ/zUGkf9SxsR4lHKNzBt9qhnoy3AR0JpUw
ywvd9uyBeqpcQtcUlXFp4xOHyXEOKhIrjhYMUsYGduuQ1SQHMb/4HJw7oowr
urJX3Z2C+kVaXB0+royfDVwXcODC+gTxd0+ilXHdn5DC8jngp36EzDVl3KHL
kIgU4qK9q6zIJ5XKeOZWTo3kMi4a3mw910mhYx+Ho1dtFbmInHLTbV1Ex+8k
TXwSlcAefzuvXpSOi6JahOUILsLCfv73pOnY/+CMlZIGFzEmfLGGKh1/Zmxp
0dYB+1B+g4UZHde96vtouZmLonNjpyRO0LFezMP88+bABz9dPhJGx3eNQyLe
WID/sZb77RF0HPlIRMXWkosyhpWM4s/SsdFVHW+n7Vw0leti9DSJjvM9wocP
OMF+lTER6zw6vsqn8qP9uKjn2eZt8h/pWOTst/bP/lzkqVT2QbuXjsNkKoqM
A7kosalkz8YvdOy5ziWQF8xFryvOSVt/o+M1fqkDvqGw/+izutVcOm74pNJu
G8VF/3o2z86LEXhjwFRhXjTUY/i1aJ0kgfN/kJdEY0Ev6lM/I0Xgq1Rv65qz
XETxZYZx5AjsaZdJ6l+E+KuTJ6+rEPhnrVah8nUuOr9bs2x6PYGD7H8knLoB
9XluauVrQGA2u9G/6yYXVXQnCPcYEfjVH3/NxBTIf7BRKM+UwNcMH6UJZXDR
SV6gJW0bgdfm6SaM5nIRM88+Q9yFwF4sY78KEvL79/Bh/1MEJh3c1/ytBjuD
fkQ7nMCq8tGTFrWQz8aDRwZPQ7yb9cda6rlwH8iG2kYT2CPNLnboDeRnQCng
xBHYNedQqlznQn3fOERcJfBTvwserl1cZLXmya/f1wi8bHW+WkY3F2ltcao6
eYPAPY+mH6z+wEXs5t54n1sEdi49XWbeB/o5eTH/pBPY8QWrmTkC+X/EDtkP
CVwW9TixfBT0PfViDOcSWHZzj8PvMag/mjHVzCdwey39Q/wE6DmaPnWjgMB2
jTlDd7ig/9/BXptSAu/seDHf9IeLWqvK9f9WQT+uf6mRmYf1j8g2oecElnRe
FLeXwkPkukflwi8I3PTeWnJQkIc8Dc28/r4ksE1fh8KvxWBnZRyorSWw5eio
rrYMD7UGOR9Oe0PgrS8tWf/K8hAeTnP3+R+Bt1y7x3kgx0NTtj2tK5sIvNnM
tVSTxkNFq5u2ZzYT2ITVuGG5Mg/ZDVGrQloJvMl3xfUDdLCHHJwj2ghsbBLD
v0eAvXuovgHYcMioXE2NhyizSjTJdwTWM84xVNGEeKyQyqBOAutKLUr2WAn7
+ZHpf4AZg/vn0rR4iEEdUb3YRWCdy7RK5dVg7/P7ldxNYK3+OGNFBuiXn9e/
/J7AK5/0p7jogl14kC70gcCaCWa/kvV4KPoOzg8F1jCYqaLpQ/z0b9U7PxKY
uHjQVN6YhxL1E2a7PxGYvr86zXETD6k2t2zU+0xg5Q30v1dNQL9Mks4F4GW9
HS9kEA9lcMXW6fQSWKGUoWKPwX4pCoUBU88nRCVt5iHppxMidcByeluw9BbQ
d0GP3NkH/V6ckbFrK+TzqqbsErDMp1+UK5bQn9bag2+ApYudvd5uA/9PWB1C
bAJLxZVW/2MN9bdKEDQGXuImpb7TBviH5HQgsCQjIDZhO+T7h3n3NrD4B3UL
CVvQb2G/kwMsVhh532YX6GPGbVf4QmDRsx+ELtrxELNWYukmYBEXA5/G3RCf
a5LuCiy8llUn6gD1Oho6exx4kdDEcitHWH9AUikRWLDH+ly8E8zPTQ+JbGCB
R1lfG/YAZ9c1VgBTYgUsRfZCPd/edH4NPL/HPXurC+SzWLe8A/jv6kqRc66g
T3Bk6DPwb4q8b50bD7GXKYwNAP/qZL4Scl/QS60bAv6Z27TSwgP61bgpZIHn
orTOx+6H/bl9P/qBZx3PDld7gn23i8sn4BlttpWAN8zT3XlW+8L+d+blbgeA
U7UD6oD/RGRplPtAfpQoVsmCXi3RJOlDEN+mTDxtId92/7/+vqD/ZkTnmYV6
nW4OqP8X9LMu8w4BS2gy3qv4Q76xKX6WwEtaWZZhAeDPxtFAHVgmjF/aEQj7
/YL3/YT6U5fvVVsXDP0fTfn8FnjZ26eXLxwGe8x/VenAyifpvweY4C9kenah
n6rq0X5mR2E+UiOuGQAvb+rvSg6B/ELZrN8wHyuPb93CDYX1sm94L4DXvhFX
yTkB/vsnR4yA9UKDEgRPAW+4GD0F86dPtP7YF7Zw3n1jMoFNjl7vWBoB/q3v
vxYAxspzmwMjwf/VfTJ5MN8WDa6FDVEwD3VLmu2AbRRVL4bHArtL3U6C82Fb
FzvbeQb8RT8uXQO8O/irD+McxJNYZFEH52lvTS76Gg/989jaMgzn7ZC/Pt/2
EtTXb6ppMZxPf7lk74eXIX5LSGtcD7wHL362CCVCff3H9goCh8qQuRUs8Jfl
ND8B5z32qY2nejL4O+7YeqeDwHE+j5pP3wK9D55qCwJfWCK9qTsF7Ce2yXvD
fZLo3SmfkAbnIfnQQ1o7ge+Ie/6Pfw/Oi1cG16WFwPfKaozsMsFOakjee0vg
LI8V2blZEP/1UO0Q3Gf5JaPR+3NA76ci2iG47566HjNofAT+xfojTBoJ3J17
8e7tCrDPdBZa1xC4IR7x+iqBGz75B1YTGGbLUqMKzkuq4vYEksA3CI/vD59D
/N6Q6Fq4j/ewdA2f1MD9IKkwIAX3d+epnqa2JrCbLM5Tg/u9bs8lFfm3MN+R
MU60Engv1psf3dsC+uI5G8WL4T0cz6P1tUG8672Pv8H74OgV5f29C/oh15kW
A+/JOyvNOZEv4H/73A69uwSuWfHRxqYf5t8rl/Eb3qMSwcS0SwNg93rlXXuH
wKxnP8zlhqC/w45PrG8T2J7RfEltDOa5hrHV4CaB22ihGiZ86Efwf0sSEwjc
MlRte0SMj6aiQum7joHe5IiCFnE+YufErckMIXCFzcYlayX5SDVoHM8cgXoX
FDWPLuEjXPknKikY+ns8fYePHNjPz8Rm+hJYUSTCxlmFjyjPvX6Ywnvus8LI
0lQf/CuInrY2hnnq5malGsB+3i1Dc/g+2HmhUPinIR9F1w9pG8H3g8G4Zn25
MR+RWbUVSnpw3z2W38LAfNRqzntYrU3ggi3czRrb+ajohOGaiwoE/nGgwFTM
i48yREdWK/DoOEH7vrGXNx8l+p56Uj9Nx6qTNw0rD4C/kJRq5iQdW4XF6Pod
An1LCeeXo3ScnOi4ojEA9DkvKjCD7ymD5z8lLxwH/xVf8atmOg6hbvskmsBH
TNeJa2JZdDz+ui9M9AnE89RNubODjoOrNd2tK2D/roLLw9Z0PFEZhC5WQrwl
4+mMbcC5v4Qkn4H+jhHlqs3ACbRLUtWgb5PvnUoDOp6y25VO/R/Um/Mq1x2+
Nzk9L2qX90F8r7/61hxlPDecJrl58QwilccyviUq4w02S9kmHsASO5K+PlDC
8YeWih4tnEF4+4nx/nJFnOm/J3LJ/AzK6Gy0taxYhrmFdgbBTrOIvXY8d+dV
BexS1G2+OHsWUULc0uKO0XCXb/mKww9mETb+KBbKpGFHleui3TmzSPXhqjrP
ABq2u2z/NjsP1p+U1TTyomGrwGYXy2Lgbn5l7w4aNtCqZZ57BhypMSexnIZl
MgruCL2DeMooaLyNihOdL8UEdMwiT3XjgIYmKl4iFejzrhP80zd03nlFxWKR
2qvu98B+kY6pnc+pmLIv87F57yyKDjrlmZVDxZO0lKaYEdBnMT6+MYqKA1tO
Fo6MwvqxrGXiYVQ8GufM2v0dWI/z8n0o/F/ky+1Vm5xFpFhf1Al/Ku59d2WA
5IHdTWso34mK9/0X3KA1A/qk0+dP2lHxB/OdDxNnYb37u5Qt26m4s1j8sOdP
sO8Tcv2Aqdjeb2T3618Q/0x9VOYmKm5Vfb2B8QfWr2tfFWxAxbY92bTkv7C+
UWKfoS4VN10593N+fhZl7HOUo6yh4v8DC6VsVw==
      "]]}, 
    {RGBColor[0.772079, 0.431554, 0.102387], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVlnk8VN8bxyeVJC00IS22bFmisoQ8x9g1NGbuTakspU2K0LdSSqJS2SmR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      "]]}, 
    {RGBColor[0.363898, 0.618501, 0.782349], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVlnk8lF8bxhVFlhakkrJFKEJZsnSfkKSSUKFMSPqFUGixlKUMssw8UbYK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      "]]}, 
    {RGBColor[1, 0.75, 0], AbsoluteThickness[1.6], Opacity[1.], 
     LineBox[CompressedData["
1:eJwV1nk4VV0XAHAakHplJg000aBCRSFrJQkhISREUZmFSlSGQnOoVEqvRFGG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      "]]}, 
    {RGBColor[0.647624, 0.37816, 0.614037], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[{{0.9829176309231484, -93777.02560981891}, {
      0.9900438905645015, -51929.14229491136}, {1.0095019343697824`, 
      45765.04476589172}, {1.0098317640389771`, 47289.42027842108}, {
      1.0101615937081716`, 48809.566704124474`}, {1.0108212530465606`, 
      51837.202832426716`}, {1.012140571723339, 57842.061360237574`}, {
      1.0147792090768954`, 69651.8198732255}, {1.0155989491372597`, 
      73198.57793317981}}]}, 
    {RGBColor[0.571589, 0.586483, 0.], AbsoluteThickness[1.6], Opacity[1.], 
     LineBox[{{0.9992380474625827, -93777.02560981891}, {
      0.999772912467142, -27525.11191555072}, {1.0006383397427425`, 
      73198.57793317981}}]}, 
    {RGBColor[0.915, 0.3325, 0.2125], AbsoluteThickness[1.6], Opacity[1.], 
     LineBox[{{0.9999800246940581, -93777.02560981891}, {1.0000329320412957`, 
      73198.57793317981}}]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.6000000000000001, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0.5, 1.5}, {-93777.02560981891, 73198.57793317981}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6790495032629747`*^9, 3.679222673686092*^9, 
  3.679226594110486*^9, 3.6814486189961033`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 3: The Jacobi-Elliptic potential", "Subchapter",
 CellChangeTimes->{{3.678001858259715*^9, 3.678001891389722*^9}, {
  3.6780020885499573`*^9, 3.678002088636014*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox["BenderWu", TraditionalForm]]],
 " function can handle any potential as long as it has a polynomial power \
series around ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", " ", "=", " ", "0"}], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6780018972134438`*^9, 3.6780019067673798`*^9}, {
  3.678001985335279*^9, 3.678002010720071*^9}, {3.6780028875670843`*^9, 
  3.6780028915963287`*^9}, {3.678002980645512*^9, 3.678002986296774*^9}, {
  3.678003185231389*^9, 3.678003192022337*^9}, {3.678003237642479*^9, 
  3.6780032433361*^9}, {3.6792226899609013`*^9, 3.679222705040782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BW", "=", 
   RowBox[{"BenderWu", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"JacobiSN", "[", 
       RowBox[{"x", ",", "m"}], "]"}], "^", "2"}], ",", "x", ",", "3", ",", 
     "10", ",", 
     RowBox[{"Simplify", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"BWProcess", "[", 
  RowBox[{"BW", ",", 
   RowBox[{"Order", "\[Rule]", "6"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6780020147994547`*^9, 3.678002044014606*^9}, {
   3.6780021013355494`*^9, 3.678002144527458*^9}, 3.6780022287038717`*^9, {
   3.6780055527003937`*^9, 3.678005553568344*^9}, {3.678005609536714*^9, 
   3.6780056119832973`*^9}, {3.6790479174266787`*^9, 3.679048015158901*^9}, {
   3.67922270633849*^9, 3.67922275107946*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["7", 
    SqrtBox["2"]], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["25", "8"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"13", "-", 
        RowBox[{"28", " ", "m"}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["m", "2"]}]}], ")"}]}], 
     RowBox[{"32", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["855", "256"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "m"}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"6233", "-", 
        RowBox[{"7036", " ", "m"}], "+", 
        RowBox[{"1614", " ", 
         SuperscriptBox["m", "2"]}], "-", 
        RowBox[{"7036", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{"6233", " ", 
         SuperscriptBox["m", "4"]}]}], ")"}]}], 
     RowBox[{"4096", " ", 
      SqrtBox["2"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"45", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "m"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"14697", "+", 
        RowBox[{"10519", " ", "m"}], "+", 
        RowBox[{"10519", " ", 
         SuperscriptBox["m", "2"]}], "+", 
        RowBox[{"14697", " ", 
         SuperscriptBox["m", "3"]}]}], ")"}]}], "32768"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"7", " ", 
      RowBox[{"(", 
       RowBox[{"3216253", "-", 
        RowBox[{"4687914", " ", "m"}], "+", 
        RowBox[{"1484403", " ", 
         SuperscriptBox["m", "2"]}], "-", 
        RowBox[{"25516", " ", 
         SuperscriptBox["m", "3"]}], "+", 
        RowBox[{"1484403", " ", 
         SuperscriptBox["m", "4"]}], "-", 
        RowBox[{"4687914", " ", 
         SuperscriptBox["m", "5"]}], "+", 
        RowBox[{"3216253", " ", 
         SuperscriptBox["m", "6"]}]}], ")"}]}], 
     RowBox[{"262144", " ", 
      SqrtBox["2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.679047931605661*^9, 3.679047958220151*^9}, 
   3.6790480318521013`*^9, 3.679049520745037*^9, {3.679222691604022*^9, 
   3.6792227530014668`*^9}, 3.679226597498417*^9, 3.681448623666079*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 4: Sine gordon level dependance of the perturbation theory\
\>", "Subchapter",
 CellChangeTimes->{{3.677172762515008*^9, 3.677172770366955*^9}, {
  3.6771728355664673`*^9, 3.6771728463345613`*^9}, {3.6780020901241302`*^9, 
  3.678002095345016*^9}, {3.678005441366908*^9, 3.6780054425800467`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "To establish the level dependance of the perturbation theory, up to order \
n=5, we make a table of of energy series for \[Nu]=0,1,...,6 level numbers \
(we use ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Monitor", "\[Rule]", "False"}], TraditionalForm]],
  FontColor->GrayLevel[0]],
 " option to suppress the monitor output)"
}], "Subsubsection",
 CellChangeTimes->{{3.677172774328629*^9, 3.677172924249926*^9}, {
  3.6771729624687853`*^9, 3.67717298634823*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BW3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"BenderWu", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "x", "]"}], "^", "2"}], "/", "2"}], ",", "x", 
       ",", "nu", ",", "5", ",", 
       RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}], ",", 
       RowBox[{"Monitor", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "0", ",", "7"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.677172792904317*^9, 3.677172827412368*^9}, {
  3.67717292749503*^9, 3.677172947485032*^9}, {3.677173002179989*^9, 
  3.6771730265869217`*^9}, {3.679049619111269*^9, 3.67904964114723*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Use ",
 Cell[BoxData[
  FormBox[
   StyleBox["BWLevelPolynomial",
    FontColor->GrayLevel[0]], TraditionalForm]]],
 " function to reconstruct the level depdendance at each order"
}], "Subsubsection",
 CellChangeTimes->{{3.6771730322023573`*^9, 3.677173062873835*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BW3levels", "=", 
  RowBox[{"BWLevelPolynomial", "[", "BW3", "]"}]}]], "Input",
 CellChangeTimes->{{3.677173065207864*^9, 3.677173070071697*^9}, {
  3.677173221393777*^9, 3.677173225880857*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "+", "\[Nu]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "-", 
    FractionBox["\[Nu]", "4"], "-", 
    FractionBox[
     SuperscriptBox["\[Nu]", "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "32"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "\[Nu]"}], "32"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Nu]", "2"]}], "32"], "-", 
    FractionBox[
     SuperscriptBox["\[Nu]", "3"], "16"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "128"]}], "-", 
    FractionBox[
     RowBox[{"11", " ", "\[Nu]"}], "128"], "-", 
    FractionBox[
     SuperscriptBox["\[Nu]", "2"], "8"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Nu]", "3"]}], "64"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Nu]", "4"]}], "128"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["53", "2048"]}], "-", 
    FractionBox[
     RowBox[{"225", " ", "\[Nu]"}], "2048"], "-", 
    FractionBox[
     RowBox[{"195", " ", 
      SuperscriptBox["\[Nu]", "2"]}], "1024"], "-", 
    FractionBox[
     RowBox[{"185", " ", 
      SuperscriptBox["\[Nu]", "3"]}], "1024"], "-", 
    FractionBox[
     RowBox[{"165", " ", 
      SuperscriptBox["\[Nu]", "4"]}], "2048"], "-", 
    FractionBox[
     RowBox[{"33", " ", 
      SuperscriptBox["\[Nu]", "5"]}], "1024"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["297", "8192"]}], "-", 
    FractionBox[
     RowBox[{"1413", " ", "\[Nu]"}], "8192"], "-", 
    FractionBox[
     RowBox[{"1431", " ", 
      SuperscriptBox["\[Nu]", "2"]}], "4096"], "-", 
    FractionBox[
     RowBox[{"1575", " ", 
      SuperscriptBox["\[Nu]", "3"]}], "4096"], "-", 
    FractionBox[
     RowBox[{"2205", " ", 
      SuperscriptBox["\[Nu]", "4"]}], "8192"], "-", 
    FractionBox[
     RowBox[{"189", " ", 
      SuperscriptBox["\[Nu]", "5"]}], "2048"], "-", 
    FractionBox[
     RowBox[{"63", " ", 
      SuperscriptBox["\[Nu]", "6"]}], "2048"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.679049528950327*^9, {3.6790495837883263`*^9, 3.679049643819848*^9}, 
   3.679222764183239*^9, 3.679226609532578*^9, 3.6814486298442793`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Note that the first element is just the simple HO level number dependance \
(zeroth order of perturbation theory). 
The level dependence of order, 3, for example is simply the fourth element of \
the above series.\
\>", "Subsubsection",
 CellChangeTimes->{{3.6771731862249193`*^9, 3.677173205549958*^9}, {
   3.677173249372884*^9, 3.677173294256955*^9}, 3.679049600679412*^9, {
   3.679049658997718*^9, 3.679049661281418*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BW3levels", "[", 
  RowBox[{"[", "4", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.677173264958126*^9, 3.677173268583048*^9}, {
  3.677173299732626*^9, 3.6771733014436417`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "128"]}], "-", 
  FractionBox[
   RowBox[{"11", " ", "\[Nu]"}], "128"], "-", 
  FractionBox[
   SuperscriptBox["\[Nu]", "2"], "8"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["\[Nu]", "3"]}], "64"], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["\[Nu]", "4"]}], "128"]}]], "Output",
 CellChangeTimes->{3.6790495338728657`*^9, 3.679049587072097*^9, 
  3.679049652566135*^9, 3.679222766301387*^9, 3.6792266116683273`*^9, 
  3.681448632225315*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["We can also change the symbol of the level-number", "Subsubsection",
 CellChangeTimes->{{3.677173376143095*^9, 3.6771733987955627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BW3levels", "=", 
  RowBox[{"BWLevelPolynomial", "[", 
   RowBox[{"BW3", ",", "n"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.677173400492359*^9, 3.677173400764694*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "+", "n"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "-", 
    FractionBox["n", "4"], "-", 
    FractionBox[
     SuperscriptBox["n", "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "32"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "n"}], "32"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["n", "2"]}], "32"], "-", 
    FractionBox[
     SuperscriptBox["n", "3"], "16"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "128"]}], "-", 
    FractionBox[
     RowBox[{"11", " ", "n"}], "128"], "-", 
    FractionBox[
     SuperscriptBox["n", "2"], "8"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["n", "3"]}], "64"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["n", "4"]}], "128"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["53", "2048"]}], "-", 
    FractionBox[
     RowBox[{"225", " ", "n"}], "2048"], "-", 
    FractionBox[
     RowBox[{"195", " ", 
      SuperscriptBox["n", "2"]}], "1024"], "-", 
    FractionBox[
     RowBox[{"185", " ", 
      SuperscriptBox["n", "3"]}], "1024"], "-", 
    FractionBox[
     RowBox[{"165", " ", 
      SuperscriptBox["n", "4"]}], "2048"], "-", 
    FractionBox[
     RowBox[{"33", " ", 
      SuperscriptBox["n", "5"]}], "1024"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["297", "8192"]}], "-", 
    FractionBox[
     RowBox[{"1413", " ", "n"}], "8192"], "-", 
    FractionBox[
     RowBox[{"1431", " ", 
      SuperscriptBox["n", "2"]}], "4096"], "-", 
    FractionBox[
     RowBox[{"1575", " ", 
      SuperscriptBox["n", "3"]}], "4096"], "-", 
    FractionBox[
     RowBox[{"2205", " ", 
      SuperscriptBox["n", "4"]}], "8192"], "-", 
    FractionBox[
     RowBox[{"189", " ", 
      SuperscriptBox["n", "5"]}], "2048"], "-", 
    FractionBox[
     RowBox[{"63", " ", 
      SuperscriptBox["n", "6"]}], "2048"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.679049536180381*^9, 3.6790496698487167`*^9, 
  3.6792227677781*^9, 3.679226613707918*^9, 3.681448634647685*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Notice that the function will issue a warning if we specified an insufficient \
number of level data, and return only result\
\>", "Subsubsection",
 CellChangeTimes->{{3.677173077759035*^9, 3.6771731811228933`*^9}, {
  3.67717321705756*^9, 3.677173218557633*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BW3", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"BenderWu", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sin", "[", "x", "]"}], "^", "2"}], "/", "2"}], ",", "x", 
       ",", "nu", ",", "5", ",", 
       RowBox[{"Output", "\[Rule]", "\"\<Energy\>\""}], ",", 
       RowBox[{"Monitor", "\[Rule]", "False"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"nu", ",", "0", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"BW3levels", "=", 
  RowBox[{"BWLevelPolynomial", "[", "BW3", "]"}]}]}], "Input",
 CellChangeTimes->{{3.67717331405223*^9, 3.677173320489464*^9}, {
  3.67904970456837*^9, 3.679049704633313*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"WARNING: The polynomial form could not be established for the \
last \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\" orders. \\nOutput is truncated to terms which \
are reliably found.\"\>"}],
  SequenceForm[
  "WARNING: The polynomial form could not be established for the last ", 2, 
   " orders. \nOutput is truncated to terms which are reliably found."],
  Editable->False]], "Print",
 CellChangeTimes->{3.679226629565937*^9, 3.681448636570816*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "+", "\[Nu]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], "-", 
    FractionBox["\[Nu]", "4"], "-", 
    FractionBox[
     SuperscriptBox["\[Nu]", "2"], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "32"]}], "-", 
    FractionBox[
     RowBox[{"3", " ", "\[Nu]"}], "32"], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["\[Nu]", "2"]}], "32"], "-", 
    FractionBox[
     SuperscriptBox["\[Nu]", "3"], "16"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "128"]}], "-", 
    FractionBox[
     RowBox[{"11", " ", "\[Nu]"}], "128"], "-", 
    FractionBox[
     SuperscriptBox["\[Nu]", "2"], "8"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Nu]", "3"]}], "64"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["\[Nu]", "4"]}], "128"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.679226629571149*^9, 3.681448636577704*^9}]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "The warning indicates that, although we asked ",
 Cell[BoxData[
  FormBox["BWLevelPolynomial", TraditionalForm]],
  FontColor->GrayLevel[0]],
 " to give the level-number dependance up to 5 orders, it truncated the last \
two orders because their correctness could not be established."
}], "Subsubsection",
 CellChangeTimes->{{3.677173329688137*^9, 3.677173365143017*^9}, {
  3.677173420673657*^9, 3.67717348909093*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 693},
WindowMargins->{{180, Automatic}, {Automatic, 0}},
TaggingRules->{ScrollPosition -> {0., 24.}, "$testsRun" -> False},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Blue Theme.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info23681459254-2592033"->{
  Cell[2117, 67, 3515, 49, 975, "Print",
   CellTags->"Info23681459254-2592033"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info23681459254-2592033", 132054, 3331}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 132, 2, 92, "Title"],
Cell[715, 26, 410, 7, 135, "Title"],
Cell[1128, 35, 324, 8, 28, "Input"],
Cell[CellGroupData[{
Cell[1477, 47, 138, 1, 109, "Chapter"],
Cell[1618, 50, 140, 2, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1795, 57, 177, 2, 65, "Chapter"],
Cell[CellGroupData[{
Cell[1997, 63, 117, 2, 28, "Input"],
Cell[2117, 67, 3515, 49, 975, "Print",
 CellTags->"Info23681459254-2592033"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5681, 122, 434, 11, 301, "Chapter"],
Cell[CellGroupData[{
Cell[6140, 137, 528, 7, 62, "Subchapter"],
Cell[CellGroupData[{
Cell[6693, 148, 136, 1, 35, "Subsubsection"],
Cell[6832, 151, 452, 14, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7321, 170, 399, 10, 59, "Subsubsection"],
Cell[7723, 182, 1299, 24, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9059, 211, 346, 9, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[9430, 224, 377, 6, 28, "Input"],
Cell[9810, 232, 1650, 45, 352, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11509, 283, 826, 25, 61, "Subsubsection"],
Cell[CellGroupData[{
Cell[12360, 312, 261, 5, 28, "Input"],
Cell[12624, 319, 1672, 45, 352, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14345, 370, 576, 15, 61, "Subsubsection"],
Cell[CellGroupData[{
Cell[14946, 389, 207, 4, 28, "Input"],
Cell[15156, 395, 2310, 64, 419, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17515, 465, 161, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[17701, 471, 213, 5, 28, "Input"],
Cell[17917, 478, 2953, 81, 68, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20919, 565, 675, 14, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[21619, 583, 460, 9, 28, "Input"],
Cell[22082, 594, 2447, 64, 419, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24578, 664, 228, 4, 59, "Subsubsection"],
Cell[24809, 670, 502, 14, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25348, 689, 337, 9, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[25710, 702, 366, 7, 28, "Input"],
Cell[26079, 711, 749, 20, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26877, 737, 362, 9, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[27264, 750, 313, 7, 28, "Input"],
Cell[27580, 759, 692, 17, 48, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28321, 782, 547, 12, 83, "Subsubsection"],
Cell[CellGroupData[{
Cell[28893, 798, 548, 12, 28, "Input"],
Cell[29444, 812, 1524, 42, 76, "Output"]
}, Open  ]]
}, Open  ]],
Cell[30995, 858, 291, 7, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[31311, 869, 382, 11, 53, "Subsubsection"],
Cell[CellGroupData[{
Cell[31718, 884, 429, 10, 63, "Input"],
Cell[32150, 896, 1776, 28, 114, "Output"],
Cell[33929, 926, 2359, 50, 233, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36337, 982, 145, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[36507, 987, 210, 5, 28, "Input"],
Cell[36720, 994, 2261, 49, 233, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[39030, 1049, 438, 13, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[39493, 1066, 561, 10, 28, "Input"],
Cell[40057, 1078, 3047, 98, 189, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43153, 1182, 222, 6, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[43400, 1192, 381, 8, 46, "Input"],
Cell[43784, 1202, 3694, 130, 144, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47527, 1338, 561, 14, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[48113, 1356, 467, 8, 28, "Input"],
Cell[48583, 1366, 3008, 79, 210, "Output"]
}, Open  ]]
}, Open  ]],
Cell[51618, 1449, 301, 8, 59, "Subsubsection"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51956, 1462, 134, 1, 62, "Subchapter"],
Cell[52093, 1465, 2059, 70, 287, "Subsubsection"],
Cell[CellGroupData[{
Cell[54177, 1539, 340, 11, 34, "Subsubsection"],
Cell[54520, 1552, 617, 20, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55174, 1577, 144, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[55343, 1582, 976, 18, 28, "Input"],
Cell[56322, 1602, 804, 13, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57175, 1621, 151, 2, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[57351, 1627, 347, 9, 28, "Input"],
Cell[57701, 1638, 1591, 42, 314, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59341, 1686, 506, 11, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[59872, 1701, 861, 17, 46, "Input"],
Cell[CellGroupData[{
Cell[60758, 1722, 539, 11, 24, "Print"],
Cell[61300, 1735, 322, 7, 24, "Print"]
}, Open  ]],
Cell[61637, 1745, 1064, 30, 162, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[62750, 1781, 405, 8, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[63180, 1793, 597, 13, 28, "Input"],
Cell[CellGroupData[{
Cell[63802, 1810, 579, 12, 24, "Print"],
Cell[64384, 1824, 343, 7, 24, "Print"]
}, Open  ]],
Cell[64742, 1834, 1709, 44, 314, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66500, 1884, 529, 11, 85, "Subsubsection"],
Cell[CellGroupData[{
Cell[67054, 1899, 729, 21, 46, "Input"],
Cell[67786, 1922, 6382, 176, 471, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[74217, 2104, 305, 6, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[74547, 2114, 272, 6, 28, "Input"],
Cell[74822, 2122, 41342, 698, 239, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[116225, 2827, 179, 2, 62, "Subchapter"],
Cell[CellGroupData[{
Cell[116429, 2833, 640, 14, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[117094, 2851, 771, 18, 46, "Input"],
Cell[117868, 2871, 2438, 77, 196, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120367, 2955, 314, 5, 95, "Subchapter"],
Cell[CellGroupData[{
Cell[120706, 2964, 478, 11, 83, "Subsubsection"],
Cell[121187, 2977, 705, 17, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121929, 2999, 286, 8, 37, "Subsubsection"],
Cell[CellGroupData[{
Cell[122240, 3011, 218, 4, 28, "Input"],
Cell[122461, 3017, 2270, 73, 132, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124780, 3096, 436, 8, 107, "Subsubsection"],
Cell[CellGroupData[{
Cell[125241, 3108, 202, 4, 28, "Input"],
Cell[125446, 3114, 539, 16, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126034, 3136, 142, 1, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[126201, 3141, 193, 4, 28, "Input"],
Cell[126397, 3147, 2154, 72, 132, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[128600, 3225, 273, 5, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[128898, 3234, 717, 19, 63, "Input"],
Cell[129618, 3255, 517, 10, 38, "Print"],
Cell[130138, 3267, 1022, 34, 50, "Output"]
}, Open  ]]
}, Open  ]],
Cell[131187, 3305, 437, 9, 85, "Subsubsection"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> BenderWu_v1.0/BenderWu-manual_installation_instructions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4249,        150]
NotebookOptionsPosition[      3484,        117]
NotebookOutlinePosition[      3839,        133]
CellTagsIndexPosition[      3796,        130]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The manual installation instructions of the BenderWu package", "Title",
 CellChangeTimes->{{3.674452469954377*^9, 3.674452480318713*^9}, {
  3.6772721297451563`*^9, 3.677272130778102*^9}, {3.678000211296608*^9, 
  3.678000239455117*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Below are the instructions on how to manually install the ",
 Cell[BoxData[
  FormBox["BenderWu", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->GrayLevel[0]],
 " package. It is recommended, however, that you use the automatic \
installation notebook. To open this notebook execute the command below"
}], "Section",
 CellChangeTimes->{{3.67727213423479*^9, 3.677272211195784*^9}, {
  3.677272249620504*^9, 3.6772722524548683`*^9}}],

Cell[BoxData[
 RowBox[{"SystemOpen", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     "\"\<BenderWu_Installation.nb\>\""}], "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.677272221997696*^9, 3.677272245203953*^9}}]
}, Open  ]],

Cell["\<\
If you wish to proceed with the manual installation follow the instructions \
below:\
\>", "Section",
 CellChangeTimes->{{3.677272259131496*^9, 3.677272272599154*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["To install the ", "Subchapter"],
 Cell[BoxData[
  FormBox["BenderWu", TraditionalForm]],
  FormatType->"TraditionalForm",
  FontSize->24],
 " ",
 StyleBox["package, open the local package-repository directory by executing \
the command below ",
  FontSize->24]
}], "Chapter",
 CellChangeTimes->{{3.674452547771167*^9, 3.6744525484671583`*^9}, {
  3.6744527175995092`*^9, 3.6744527345802794`*^9}, {3.6772722876064262`*^9, 
  3.677272389682701*^9}}],

Cell[BoxData[
 RowBox[{"SystemOpen", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{"$UserBaseDirectory", ",", "\"\<Applications\>\""}], "}"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{3.6744527933640947`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Next copy the file ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   StyleBox["\"\<BenderWu.m\>\"",
    FontSize->24], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " ",
 StyleBox["to this directory. Once the file is copied, load the package by \
executing the command below:",
  FontSize->24]
}], "Chapter",
 CellChangeTimes->{{3.677272398897088*^9, 3.677272446025785*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<BenderWu`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.677272463335498*^9, 3.677272468585104*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["To check whether the package is loaded, execute",
 FontSize->24]], "Chapter",
 CellChangeTimes->{{3.677272478874879*^9, 3.677272487431552*^9}}],

Cell[BoxData[
 RowBox[{"?", "BenderWu"}]], "Input",
 CellChangeTimes->{{3.6772724915358763`*^9, 3.677272493633341*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 691},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"10.4 for Mac OS X x86 (32-bit, 64-bit Kernel) (April 11, \
2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 243, 3, 148, "Title"],
Cell[CellGroupData[{
Cell[848, 29, 467, 10, 169, "Section"],
Cell[1318, 41, 296, 7, 28, "Input"]
}, Open  ]],
Cell[1629, 51, 177, 4, 99, "Section"],
Cell[CellGroupData[{
Cell[1831, 59, 474, 13, 87, "Chapter"],
Cell[2308, 74, 234, 6, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2579, 85, 408, 13, 98, "Chapter"],
Cell[2990, 100, 140, 2, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3167, 107, 167, 2, 54, "Chapter"],
Cell[3337, 111, 119, 2, 28, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> BenderWu_v1.0/BenderWu.m <==
(* ::Package:: *)

BeginPackage["BenderWu`"];


(* ::InheritFromParent:: *)
(*"BenderWu`"*)


BenderWu::usage = "BenderWu function version 1.0. For bug report and suggestions, please contact Tin Sulejmanpasic at tin.sulejmanpasic@gmail.com

The BenderWu function calculates the solution of the differential equation

-(1/2)\[Psi]''(x)+1/g^2 \*SubscriptBox[V, 0](gx)\[Psi](x)+\*SubscriptBox[V, 2](gx)\[Psi](x)=\[Epsilon]\[Psi](x)

as a parturbation series in the coupling g, i.e.

\[Psi](x)=\!\(
\*UnderoverscriptBox[\(\[Sum]\), \(l = 0\), \(\[Infinity]\)]\(
\*SuperscriptBox[
SubscriptBox[\(A\), \(l\)], \(k\)] 
\*SuperscriptBox[\(x\), \(k\)] 
\*SuperscriptBox[\(g\), \(l\)]\)\) ,       \[Epsilon] = \!\(
\*UnderoverscriptBox[\(\[Sum]\), \(n = 0\), \(\[Infinity]\)]
\*SubscriptBox[\(\[Epsilon]\), \(2  n\)]\)

Notice that the expansion of \[Epsilon] is only in powers of g^2. 

The call to the function BenderWu has the following syntax

BenderWu[{\*SubscriptBox[V, \(0\)][x],\(\*SubscriptBox[V, \(2\)][x]},x,\[Nu],\*SubscriptBox[n, \(max\)],Options]

or 

BenderWu[Subscript[V, 0][x],x,\[Nu],\*SubscriptBox[n,max],Options] (for \*SubscriptBox[V, 2][x]=0)

The respectivelly specify the potentials \*SubscriptBox[V, \(0\)][x] and \*SubscriptBox[V, \(2\)][x], the argument of th epotential (x in this case), the harmonic oscillator level number \[Nu], the maximal order of g^2 and a number of options (see below)

If called without any visualisation options, the function BenderWu returns a list of three elements. The first element gives a list of the perturbative corrections \*SubscriptBox[\[Epsilon], \(2  n\)]

{\*SubscriptBox[\[Epsilon], 0],\*SubscriptBox[\[Epsilon], 2],\*SubscriptBox[\[Epsilon], 4],..., \*SubscriptBox[\[Epsilon], \(2\*SubscriptBox[n,max]\)]}

The second element returns a matrix

\*SuperscriptBox[SubscriptBox[A, \(l\)], \(k\)],      l=0,1,...,2*n_max, k=0,1,...,\[Nu]+3*(2*n_max)

while the third element returns a list of four elements required for processing by the function BWProcess.

Options and their possible values are (default value listed first): 
Evaluation->\"Analytical\", Evaluation->\"Numerical\",
WorkingPrecision->MachinePrecision (The working precision if the Evaluation is \"Numerical\")
Coupling->g (A symbol to be used for coupling in output)
Monitor->True,Monitor->False (Enable or disable the computation monitor) 
Simplify->False,Simplify->True (Simplify the expressions at intermediate steps - Turning this on may speed up analytic evaluations)
MaxTime->Infinity, (time in seconds allowed for a single order computation.)
TotalMaxTime->Infinity, (time in minutes allowed to generate the series.)

The BenderWu function calles the function BWProcess to generate the output, and therefore it also takes in options shared by the function BWProcess. These are called the visaulisation options.

Output->\"BWProcess\", Output->\"Energy\" (output energy), Output->\"WaveFunction\" (output wave-function)
OutputStyle->\"Array\", OutputStyle->\"Series\" (display the output as a series in the coupling), OutputStyle->\"MatrixForm\" (display output as a matrix),
SeriesOutput->\"Coupling\" (group coupling in wave-function) ,SeriesOutput->\"Argument\" (group powers of argument x in wave-function)";
BWProcess::usage = "A process function for the BenderWu package. It takes in a raw output from the BenderWu function without any visualisation options, and formats the raw data from the BenderWu function for output. It takes";
BWLevelPolynomial::usage = "Takes a two matrix \!\(\*SubscriptBox[\(\[Epsilon]\), \(l\)]\)(\[Nu]) of perturbative energy corrections at order l, and for energy level \[Nu] and returns a list of polynomials in \[Nu] for l."
LevelPoly::usage = "A function which takes in a list of numbers, \!\(\*SubscriptBox[\(a\), \(\[Nu]\)]\), and fits a polynomial \!\(\*SubscriptBox[\(c\), \(0\)]\)+\!\(\*SubscriptBox[\(c\), \(1\)]\)\[Nu]+\!\(\*SubscriptBox[\(c\), \(2\)]\)\!\(\*SuperscriptBox[\(\[Nu]\), \(2\)]\)+..." 


\[Nu]; (*global variables*)
Begin["`Private`"]
SetAttributes[BenderWu,HoldAll];
optmain={OutputStyle->"Array",SeriesOutput->"Coupling",Evaluation->"Analytical",Coupling->"g",
HighestPower->0,ArrayForm->False,Echo->False,Monitor->True};
Options[BenderWu]=Join[{Output->"BWProcess",WorkingPrecision->MachinePrecision,
MaxTime->Infinity,TotalMaxTime->Infinity,Warnings->True,Simplify->False},optmain];

SyntaxInformation[BenderWu]={"ArgumentsPattern"->{_,_,_,_,OptionsPattern[]},"LocalVariables"->{"Solve",{2}}};

BenderWu[Potential_,x_,nu_,ord_,OptionsPattern[]]:=
Module[
(*Local variables:*)
{l,vf,v,A,epsilon,omega,L,lstep,evencheck,V,Vf,out,TimeTemp,even,MonitorDelay,k,e0,i,coupling,lmax,vmax,vfmax,timesteptemp},

(*Echo message start*)
If[OptionValue[Echo]==True, (*Echo messages*)
	Print["BenderWu function ver 1.0"];
	Print["To turn off these messages use the option Echo->False. \nTo turn off monitoring use option Monitor->False."];
];
(*Check if level number is an integer*)
If[TrueQ[Head[nu]=!=Integer],Print["The level number must be an integer. Aborting..."];Return[];];

(*Sets the maximum value of l, counting order of g*)
lmax=2(ord); 
(*If the coupling is given as a string, convert it to an expression*)
If[TrueQ[Head[OptionValue[Coupling]]===String],
	coupling=ToExpression[OptionValue[Coupling]],
	coupling=OptionValue[Coupling]
	];
If[TrueQ[Head[Potential]==List],
		If[Length[Potential]==2,
	(*then*)		V=Potential[[1]];
					Vf=Potential[[2]];,
	(*else*)		Print["Error in the input of the potential! Input: BenderWu[V[x],x... or BenderWu[{V0[x],V2[x]},x]"]; Return[$Aborted];
			];,
	V=Potential;
	Vf=0;
];
omega=Simplify[Sqrt[D[V,{x,2}]/.x->0]];
If[omega==0, Print["The quadratic term of the potential is zero. Aborting..."]; Return[$Aborted];];
e0=omega(nu+1/2)+Vf/.x->0; (*energy to leading order*)
v=Table[Evaluate[D[V/omega^2,{x,(i+2)}]/((i+2)!)]/.x->0,{i,1,lmax}]; (*coefficients of V[x]*)
vf=Table[Evaluate[D[Vf/omega,{x,i}]]/(i!)/.x->0,{i,1,lmax}]; (*Coefficients of Vf[x]*)

If[TrueQ[v[[Length[v]]]=!=0],
vmax=Length[v];,
vmax=Length[Flatten[Drop[Split[v],-1]]];
];
If[TrueQ[vf[[Length[vf]]]=!=0],
vfmax=Length[vf];,
vfmax=Length[Flatten[Drop[Split[vf],-1]]];
];
even=0;
evencheck=Sum[v[[i]]^2+vf[[i]]^2,{i,1,lmax,2}];
If[TrueQ[evencheck==0],
		lstep=2; 
		even=1;,
		lstep=1; 
		even=0;
	];
A=Table[0,{l,0,lmax},{k,0,nu+3lmax+2}]; 
epsilon=Table[0,{i,1,Floor[lmax/2]}]; (*Sub-leading energy*)
If[OptionValue[Evaluation]=="Numerical",A[[1,nu+1]]=N[1,OptionValue[WorkingPrecision]];,A[[1,nu+1]]=1;]; (*Normalization*)
timesteptemp=1;
timeratio=0;
(*Monitor[*)
BeginingOfTime=AbsoluteTime[];
CPUtimestep=0;
k=0;
If[(OptionValue[Monitor]==True)&&NumericQ[(l*k*CPUtimestep*TimeLapsed)]==True,
	MonitorCell=PrintTemporary["Computing order: ",Dynamic[Floor[l/2]-1],"\nComputing polynomial power: ",Dynamic[k],"\nCPU time per order: ",Dynamic[Floor[2 CPUtimestep 10]/10.0]," seconds.\nMemory in use: ",Dynamic[Floor[MemoryInUse[]/(1024^2)]]," MB","\nTotal time elapsed: ",Dynamic[Floor[(TimeLapsed)/60]]," minutes and ",Dynamic[Floor[Mod[(TimeLapsed),60]]]," seconds."];
];
tmtot=TimeConstrained[
(*Monitor[*)
	For[l=0,l<=lmax,l+=lstep,
		ClearSystemCache[];
		If[l==240,SetSystemOptions["CompileOptions" -> {"SumCompileLength" -> lmax+10}]];
		tm=TimeConstrained[
		CPUtimebeg=TimeUsed[];
		timebeg=AbsoluteTime[];
		TimeLapsed=AbsoluteTime[]-BeginingOfTime;

		(*If[OptionValue[Evaluation]=="Numerical",A[[l+1,nu+1]]=N[1,OptionValue[WorkingPrecision]];,A[[l+1,nu+1]]=1;]*);
		If[l>0,
			For[k=nu+3l,k>nu,k--,
				A[[l+1,k+1]]=1/(2(k-nu))((k+2)(k+1)A[[l+1,k+2+1]]+Sum[2 epsilon[[n]]A[[l-2n+1,k+1]],{n,1,Floor[l/2]}]-2Sum[v[[n]]A[[l-n+1,k-n-2+1]],{n,1,Min[k-2,l,vmax]}]-2Sum[vf[[n]]A[[l-n+1,k-n+1]],{n,1,Min[k,l,vfmax]}]);
				If[OptionValue[Simplify]==True,A[[l+1,k+1]]=Simplify[A[[l+1,k+1]]]];	
				If[Mod[l,2]==0,
				epsilon[[l/2]]=-(nu+2)(nu+1)A[[l+1,nu+2+1]]/2+ Sum[v[[n]]A[[l-n+1,nu-n-2+1]],{n,1,Min[l,nu-2]}]+Sum[vf[[n]]A[[l-n+1,nu-n+1]],{n,1,Min[l,nu]}];
				If[OptionValue[Simplify]==True,epsilon[[l/2]]=Simplify[epsilon[[l/2]]]];
				];
			];
		];
		For[k=nu-1,k>=0,k--,
			A[[l+1,k+1]]=1/(2(k-nu))((k+2)(k+1)A[[l+1,k+2+1]]+Sum[2 epsilon[[n]]A[[l-2n+1,k+1]],{n,1,Floor[l/2]}]-2Sum[v[[n]]A[[l-n+1,k-n-2+1]],{n,1,Min[k-2,l]}]-2Sum[vf[[n]]A[[l-n+1,k-n+1]],{n,1,Min[k,l]}]);
			If[OptionValue[Simplify]==True,A[[l+1,k+1]]=Simplify[A[[l+1,k+1]]]];
			];

		CPUtimestep=(TimeUsed[]-CPUtimebeg);
		timestep=AbsoluteTime[]-timebeg;
		,OptionValue[MaxTime]];
		If[tm==$Aborted,
			lmax=2 Floor[(l-1)/2];
			If[lmax<1,Return[Print["Error... No orders were computed. Check that time constraint MaxTime is not too small."];];];
			If[OptionValue[Warnings]==True,
				Print["WARNING: Time constraint for a single order exeeded ",OptionValue[MaxTime], " seconds  at order ",coupling^l,"."] 
				Print["Output generated to order ",Evaluate[coupling^(lmax)]];
			];
			Break[];
		];
	];
(*"Computing order: "<>ToString[Floor[l/2]-1]<>"\nComputing polynomial power: "<>ToString[k]<>"\nCPU time per order: "<>ToString[CPUtimestep]<>"\nMemory in use: "<>ToString[N[MemoryInUse[]/(1024^2)]]<>" MB"<>"\nTotal time elapsed: "<>ToString[Floor[(AbsoluteTime[]-BeginingOfTime)/60]]<>" minutes and "<>ToString[Floor[Mod[(AbsoluteTime[]-BeginingOfTime),60]]]<>" seconds.",
	MonitorDelay
];*)
,Evaluate[OptionValue[TotalMaxTime]60]];
	If[tmtot==$Aborted,
			lmax=2 Floor[(l-1)/2];
			If[lmax<1,Return[Print["Error... No orders were computed. Check that time constraint TotalMaxTime is not too small."];];];
			If[OptionValue[Warnings]==True,
			Print["WARNING: Time set to complete the evaluation ",N[OptionValue[TotalMaxTime],1], " minutes  was exceeded at order ",coupling^l,"."] 
			Print["Output generated to order ",Evaluate[coupling^(lmax)]];
			];
		];
NotebookDelete[MonitorCell];


If[OptionValue[Echo]==True,
	Print["Longest CPU time spend computing a single order is ", Floor[CPUtimestep 10]/10.0," seconds"];
	Print["Longest absolute time spend computing a single order is ",Floor[timestep 10]/10.0," seconds"];
	Print["Total time needed for the computation ",Floor[(AbsoluteTime[]-BeginingOfTime)/60]," minutes and ",Floor[Mod[(AbsoluteTime[]-BeginingOfTime),60] 10]/10.0," seconds"];
];
epsilon=Table[epsilon[[i]]/omega^i,{i,1,lmax/2}];
A=Table[A[[lp,k]]Sqrt[omega]^(k-lp),{lp,1,lmax+1},{k,1,nu+3lmax+1}]; 
(*Return[timestep];*)
Return[BWProcess[{Join[{Evaluate[V/.x->0]},{e0},omega epsilon],A,{x,nu,lmax,even}},Output->OptionValue[Output],OutputStyle->OptionValue[OutputStyle],SeriesOutput->OptionValue[SeriesOutput],Evaluation->OptionValue[Evaluation],Coupling->OptionValue[Coupling],HighestPower->OptionValue[HighestPower],ArrayForm->OptionValue[ArrayForm]]];
];

(*Begin Function BWProcess*)
Options[BWProcess]=Join[{Output->"Energy",Order->"Default",Warnings->True},optmain];
SetAttributes[BWProcess,HoldAll];
SyntaxInformation[BWProcess]={"ArgumentsPattern"->{_,OptionsPattern[]}};

BWProcess[All_,OptionsPattern[]]:=Module[{A,epsilon,x,nu,lmin,lmax,L,even,out,M,kmax,k,coupling,ratio,epstrunc},
(*Print["Running function BWProcess..."];*)
	If[TrueQ[Head[OptionValue[Coupling]]===String],coupling=ToExpression[OptionValue[Coupling]],coupling=OptionValue[Coupling]];
	
	If[TrueQ[Head[OptionValue[Order]]=!=List],
	(*then*)	If[TrueQ[OptionValue[Order]=="Default"],lmax=All[[3,3]];lmin=0,lmax=2OptionValue[Order]; lmin=0;]; (*Set the maximal order*),
	(*else*)    If[Length[OptionValue[Order]]!=2,Print["The order should be a non-negative integer or list of two non-negative integers. Aborting..."; Return[$Aborted]]];
				lmax=2 OptionValue[Order][[2]];
				lmin=2 OptionValue[Order][[1]];
	];

	If[lmin<-2,lmin=-2];
	If[lmax>All[[3,3]],lmax=All[[3,3]]];
	epsilon=Take[All[[1]],lmax/2+2];

	A=All[[2]];
	x=All[[3,1]];
	nu=All[[3,2]];
	even=All[[3,4]];
	A=Take[A,lmax+1];
	A=Transpose[Take[Transpose[A],nu+3lmax+1]];
	If[OptionValue[Output]=="BWProcess", Return[All]];
	If[OptionValue[Output]=="Energy",
		If[OptionValue[OutputStyle]=="MatrixForm",Return[MatrixForm[Join[{Table[coupling^(2l),{l,lmin/2,(lmax)/2}]},{Drop[epsilon,lmin/2+1]}]]]];
		If[OptionValue[OutputStyle]=="Series",Return[Sum[epsilon[[i/2+2]]coupling^(i),{i,lmin,lmax,2}]];];
		If[OptionValue[OutputStyle]=="Ratio"||OptionValue[OutputStyle]=="RatioPlot",
		epstrunc=Drop[epsilon,lmin/2+1];
		If[Times@@epstrunc==0&&OptionValue[Warnings]==True,Print["WARNING: The energy expansion contains terms which are zero. These are dropped before constructing ratios."];];
		epstrunc=DeleteCases[epstrunc,0];
		ratio=Drop[epstrunc,1]/Drop[epstrunc,-1];
			];
		If[OptionValue[OutputStyle]=="RatioPlot",Return[ListPlot[ratio]];];
		If[OptionValue[OutputStyle]=="Ratio",Return[ratio];];
		Return[Drop[epsilon,lmin/2+1]];
	];
	If[OptionValue[Output]=="WaveFunction",
		If[lmin<0,lmin=0];
		If[OptionValue[OutputStyle]=="MatrixForm",
			kmax=Length[A[[1]]];
			M=Join[{Table[x^(i),{i,0,Length[A[[1]]]-1}]},A];
			M=Join[Transpose[{Join[{" "},Table[coupling^(i),{i,lmin,lmax}]]}],M,2];
			Return[MatrixForm[M]];
		];

		If[OptionValue[OutputStyle]=="Series",
			out=Sum[A[[l+1,k+1]]x^k coupling^l,{l,lmin,lmax},{k,0,nu+3lmax}];
			If[OptionValue[SeriesOutput]=="Coupling",Return[Collect[out,coupling]];];
			If[OptionValue[SeriesOutput]=="Argument",Return[Collect[out,x]];];
		];

(*	If[OptionValue[OutputStyle]=="HighestPower",
		If[OptionValue[ArrayForm]==False,
			out=Sum[A[[l+even l+1,nu+(3+L)l-OptionValue[HighestPower]+1]]x^(nu+(3+L)l-OptionValue[HighestPower])coupling^(l+even l),{l,Ceiling[(-nu+OptionValue[HighestPower])/(3+L)],Floor[lmax-lmax/2 even]-1}];
		];
		If[OptionValue[ArrayForm]==True,
			out=Table[A[[l+even l+1,nu+(3+L)l-OptionValue[HighestPower]+1]],{l,0,Floor[lmax-lmax/2 even]}];
		];
	];*)	
		If[OptionValue[OutputStyle]=="Array",out=Drop[A,lmin]];
		Return[out];
];

];

SetAttributes[LevelPoly,HoldAll];
LevelPoly[Epsilon_,nu_:\[Nu]]:=Module[{a,Rank},
	Rank=Length[Epsilon]-1;
	slvarg=Table[Epsilon[[nu+1]]==Sum[a[k]nu^k,{k,1,Rank}]+a[0],{nu,0,Rank}];
	slv=Solve[slvarg,Table[a[k],{k,0,Rank}]];
	Return[Evaluate[(Sum[a[k]nu^k,{k,1,Rank}]+a[0])/.slv[[1]]]];
];


BWLevelPolynomial[Levels_,nu_:\[Nu]]:=Module[{Out,poly,polycheck},
	LevelsTrans=Transpose[Levels];
	lmax=Length[LevelsTrans]-1;
	poly=Table[LevelPoly[LevelsTrans[[l+1]],nu],{l,0,lmax}];
	polycheck=Table[LevelPoly[Drop[LevelsTrans[[l+1]],-1],nu],{l,0,lmax}];
	check=Simplify[poly-polycheck];
	unreliable=Length[Flatten[Drop[Split[check],1]]];
	Out=Drop[polycheck,-unreliable];
	If[unreliable>0,Print["WARNING: The polynomial form could not be established for the last ",unreliable," orders. \nOutput is truncated to terms which are reliably found." ];];
	Return[Evaluate[Out]];
];

End[];
EndPackage[ ]














==> BenderWu_v1.0/BenderWu_Installation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      2810,         96]
NotebookOptionsPosition[      2265,         71]
NotebookOutlinePosition[      2623,         87]
CellTagsIndexPosition[      2580,         84]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
To instal the package, make sure that BenderWu.m is in the same folder as \
this notebook and run the command below (this will overwrite previous copies \
of BenderWu.m in your repository).\
\>", "Chapter",
 CellChangeTimes->{{3.674454789394862*^9, 3.674454824855494*^9}, {
  3.674455038356966*^9, 3.674455062016117*^9}}],

Cell[BoxData[
 RowBox[{"CopyFile", "[", 
  RowBox[{
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<BenderWu.m\>\""}], 
     "}"}], "]"}], ",", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{"$UserBaseDirectory", ",", "\"\<Applications/BenderWu.m\>\""}], 
     "}"}], "]"}], ",", 
   RowBox[{"OverwriteTarget", "\[Rule]", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6744545735847263`*^9, 3.674454575282055*^9}, {
   3.674454608876651*^9, 3.674454726648797*^9}, 3.674454769843792*^9, 
   3.6744548282138557`*^9, {3.6744549987389097`*^9, 3.6744550305750837`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["To load the package use a command", "Chapter",
 CellChangeTimes->{{3.674455066443048*^9, 3.674455072247836*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<BenderWu`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.6744550738342752`*^9, 3.674455087952718*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check that it is loaded by calling for the help of the BenderWu function\
\>", "Chapter",
 CellChangeTimes->{{3.674455091571343*^9, 3.674455095143656*^9}, {
  3.6771736229441833`*^9, 3.677173632869534*^9}}],

Cell[BoxData[
 RowBox[{"?", "BenderWu"}]], "Input",
 CellChangeTimes->{{3.6744550963398542`*^9, 3.674455098774294*^9}}]
}, Open  ]]
},
WindowSize->{808, 691},
WindowMargins->{{Automatic, 277}, {29, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 331, 6, 197, "Chapter"],
Cell[914, 30, 660, 15, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1611, 50, 118, 1, 65, "Chapter"],
Cell[1732, 53, 142, 2, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1911, 60, 216, 4, 109, "Chapter"],
Cell[2130, 66, 119, 2, 28, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> BenderWu_v1.0/BenderWu_automatic_startup_instructions.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[      6828,        214]
NotebookOptionsPosition[      5899,        174]
NotebookOutlinePosition[      6257,        190]
CellTagsIndexPosition[      6214,        187]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["ATTENTION: These instructions require the installation of the \
package ",
  FontSize->36],
 Cell[BoxData[
  FormBox[
   StyleBox["\"\<BenderWu\>\"",
    FontSize->36,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 StyleBox[". To install this package reffer to the file ",
  FontSize->36],
 Cell[BoxData[
  FormBox[
   StyleBox["\"\<BenderWu_Installation_instructions.nb\>\"",
    FontSize->36,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 StyleBox[" and ",
  FontSize->36],
 Cell[BoxData[
  FormBox[
   StyleBox["\"\<BenderWu_Installation.nb\>\"",
    FontSize->36,
    FontColor->GrayLevel[0]], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Title",
 CellChangeTimes->{{3.674455621959749*^9, 3.674455702531413*^9}, {
  3.677272716149342*^9, 3.67727275566866*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["These are instructions how to make a package \
\[OpenCurlyDoubleQuote]BenderWu\[CloseCurlyDoubleQuote] load on the startup \
of ",
  FontSize->24],
 StyleBox["Mathematica",
  FontSize->24,
  FontSlant->"Italic"],
 StyleBox[". To do this, it is necessary to append the command \
\[OpenCurlyDoubleQuote]Needs[BenderWu`]\[CloseCurlyDoubleQuote] to the file \
init.m located in the folder (execute the command below to see the folder \
name)",
  FontSize->24]
}], "Chapter",
 CellChangeTimes->{{3.674455241670813*^9, 3.6744552968583403`*^9}, {
  3.674455345031025*^9, 3.674455415538457*^9}}],

Cell[BoxData[
 RowBox[{"FileNameJoin", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{"$UserBaseDirectory", ",", "\"\<Kernel\>\""}], "}"}], "]"}], 
  "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["To open the folder, execute the following command",
 FontSize->24]], "Chapter",
 CellChangeTimes->{{3.6744554214690123`*^9, 3.6744554306211853`*^9}}],

Cell[BoxData[
 RowBox[{"SystemOpen", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{"$UserBaseDirectory", ",", "\"\<Kernel\>\""}], "}"}], "]"}], 
  "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["To have mathematica load the package \
\[OpenCurlyDoubleQuote]BenderWu\[CloseCurlyDoubleQuote] on startup, open the \
file \[OpenCurlyDoubleQuote]init.m\[CloseCurlyDoubleQuote] and append to it a \
command",
 FontSize->24]], "Chapter",
 CellChangeTimes->{{3.6744554577057867`*^9, 3.674455497662277*^9}, {
  3.674455584590414*^9, 3.6744555950734787`*^9}}],

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<BenderWu`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.674455500546356*^9, 3.6744555068117027`*^9}}]
}, Open  ]],

Cell[TextData[StyleBox["Alternativelly you can execute the code below to do \
it automatically!",
 FontSize->24]], "Chapter",
 CellChangeTimes->{{3.674455520530655*^9, 3.674455532477148*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["WARNING! DO NOT EXECUTE THE CODE BELOW MORE THAN ONCE. The code \
below modifies the file init.m so as to load the package \
\[OpenCurlyDoubleQuote]BenderWu\[CloseCurlyDoubleQuote] on startup. If \
executed more than once, the code adds redundant information to your \
initialization file \[OpenCurlyDoubleQuote]init.m\[CloseCurlyDoubleQuote] in \
the ",
  FontSize->36],
 StyleBox["Mathematica",
  FontSize->36,
  FontSlant->"Italic"],
 StyleBox[" base folder. Although the code makes a backup of init.m, it is \
strongly encouraged for you to make a backup by hand. RUN AT YOUR OWN RISK",
  FontSize->36]
}], "Title",
 CellChangeTimes->{{3.674453274016055*^9, 3.67445329813748*^9}, {
  3.674453591716826*^9, 3.674453685178604*^9}, {3.6744551509529333`*^9, 
  3.674455210795663*^9}, {3.677272620009253*^9, 3.677272649894964*^9}},
 TextJustification->1.],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"initFileName", "=", 
     RowBox[{"FileNameJoin", "[", 
      RowBox[{"{", 
       RowBox[{
       "$UserBaseDirectory", ",", "\"\<Kernel\>\"", ",", "\"\<init.m\>\""}], 
       "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Make", " ", "a", " ", "back"}], "-", "up"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"CopyFile", "[", 
     RowBox[{"initFileName", ",", 
      RowBox[{"initFileName", "<>", "\"\<_\>\"", "<>", 
       RowBox[{"StringReplace", "[", 
        RowBox[{
         RowBox[{"ToString", "@", 
          RowBox[{"Round", "[", 
           RowBox[{"DateList", "[", "]"}], "]"}]}], ",", 
         RowBox[{"\"\< \>\"", "\[Rule]", "\"\<\>\""}]}], "]"}], "<>", 
       "\"\<.bak\>\""}]}], "]"}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exprs", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"initFileName", ",", 
       RowBox[{"{", 
        RowBox[{"\"\<Package\>\"", ",", "\"\<HeldExpressions\>\""}], "}"}]}], 
      "]"}]}], ";"}], "\n", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{"initFileName", ",", 
     RowBox[{"Append", "[", 
      RowBox[{"exprs", ",", 
       RowBox[{"HoldComplete", "[", 
        RowBox[{"Needs", "[", "\"\<BenderWu`\>\"", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\"\<Package\>\"", ",", "\"\<HeldExpressions\>\""}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.674453185776807*^9, 3.674453191265274*^9}, 
   3.674453309879552*^9, 3.674453710100087*^9, {3.6744538564318867`*^9, 
   3.6744538592536983`*^9}}]
}, Open  ]]
},
WindowSize->{808, 691},
WindowMargins->{{186, Automatic}, {26, Automatic}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 878, 28, 269, "Title"],
Cell[CellGroupData[{
Cell[1325, 47, 614, 15, 153, "Chapter"],
Cell[1942, 64, 186, 5, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2165, 74, 173, 2, 54, "Chapter"],
Cell[2341, 78, 184, 5, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2562, 88, 378, 6, 87, "Chapter"],
Cell[2943, 96, 142, 2, 28, "Input"]
}, Open  ]],
Cell[3100, 101, 191, 3, 54, "Chapter"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3328, 109, 881, 18, 459, "Title"],
Cell[4212, 129, 1671, 42, 199, "Input"]
}, Open  ]]
}
]
*)


